PoWareMatch: a Quality-aware Deep Learning Approach to Improve Human Schema Matching

Schema matching is a core task of any data integration process. Being investigated in the fields of databases, AI, Semantic Web and data mining for many years, the main challenge remains the ability to generate quality matches among data concepts (e.g., database attributes). In this work, we examine a novel angle on the behavior of humans as matchers, studying match creation as a process. We analyze the dynamics of common evaluation measures (precision, recall, and f-measure), with respect to this angle and highlight the need for unbiased matching to support this analysis. Unbiased matching, a newly defined concept that describes the common assumption that human decisions represent reliable assessments of schemata correspondences, is, however, not an inherent property of human matchers. In what follows, we design PoWareMatch that makes use of a deep learning mechanism to calibrate and filter human matching decisions adhering the quality of a match, which are then combined with algorithmic matching to generate better match results. We provide an empirical evidence, established based on an experiment with more than 200 human matchers over common benchmarks, that PoWareMatch predicts well the benefit of extending the match with an additional correspondence and generates high quality matches. In addition, PoWareMatch outperforms state-of-the-art matching algorithms.

==> images/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.metrics import precision_recall_fscore_support"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "exact = np.array([1, 1, 0, 0,\n",
    "                  0, 0, 1, 0,\n",
    "                  0, 0, 0, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "decision_seq = [(0, 0.8), (5, 0.65), (1, 0.45), (11, 1.0), (4, .3)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\shrag\\Anaconda3\\lib\\site-packages\\sklearn\\metrics\\classification.py:1135: UndefinedMetricWarning: Precision and F-score are ill-defined and being set to 0.0 due to no predicted samples.\n",
      "  'precision', 'predicted', average, warn_for)\n"
     ]
    }
   ],
   "source": [
    "R_seq, P_seq, P_fix, F_seq, F_fix = np.zeros(12), np.zeros(12), np.zeros(12), np.zeros(12), np.zeros(12)\n",
    "for loc, mij in decision_seq:\n",
    "    R_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, P_seq, average='binary')[:3]\n",
    "    if mij >= P:\n",
    "        P_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, P_fix, average='binary')[:3]\n",
    "    if mij == 1:\n",
    "        P_fix[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, F_seq, average='binary')[:3]\n",
    "    print(F)\n",
    "    if mij >= F*0.5:\n",
    "        F_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, F_fix, average='binary')[:3]\n",
    "    if mij >= 0.5:\n",
    "        F_fix[loc] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 1. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.6, 0.75, 0.6666666666666665)\n"
     ]
    }
   ],
   "source": [
    "print(R_seq)\n",
    "print(precision_recall_fscore_support(exact, R_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.]\n",
      "(1.0, 0.5, 0.6666666666666666)\n"
     ]
    }
   ],
   "source": [
    "print(P_seq)\n",
    "print(precision_recall_fscore_support(exact, P_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.]\n",
      "(1.0, 0.25, 0.4)\n"
     ]
    }
   ],
   "source": [
    "print(P_fix)\n",
    "print(precision_recall_fscore_support(exact, P_fix, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.75, 0.75, 0.75)\n"
     ]
    }
   ],
   "source": [
    "print(F_seq)\n",
    "print(precision_recall_fscore_support(exact, F_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.6666666666666666, 0.5, 0.5714285714285715)\n"
     ]
    }
   ],
   "source": [
    "print(F_fix)\n",
    "print(precision_recall_fscore_support(exact, F_fix, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.metrics import precision_recall_fscore_support"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "exact = np.array([1, 1, 0, 0,\n",
    "                  0, 0, 1, 0,\n",
    "                  0, 0, 0, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "decision_seq = [(0, 0.8), (5, 0.65), (1, 0.45), (11, 1.0), (4, .3)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "0.4\n",
      "0.3333333333333333\n",
      "0.5714285714285715\n",
      "0.75\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\shrag\\Anaconda3\\lib\\site-packages\\sklearn\\metrics\\classification.py:1135: UndefinedMetricWarning: Precision and F-score are ill-defined and being set to 0.0 due to no predicted samples.\n",
      "  'precision', 'predicted', average, warn_for)\n"
     ]
    }
   ],
   "source": [
    "R_seq, P_seq, P_fix, F_seq, F_fix = np.zeros(12), np.zeros(12), np.zeros(12), np.zeros(12), np.zeros(12)\n",
    "for loc, mij in decision_seq:\n",
    "    R_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, P_seq, average='binary')[:3]\n",
    "    if mij >= P:\n",
    "        P_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, P_fix, average='binary')[:3]\n",
    "    if mij == 1:\n",
    "        P_fix[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, F_seq, average='binary')[:3]\n",
    "    print(F)\n",
    "    if mij >= F*0.5:\n",
    "        F_seq[loc] = 1\n",
    "    P, R, F = precision_recall_fscore_support(exact, F_fix, average='binary')[:3]\n",
    "    if mij >= 0.5:\n",
    "        F_fix[loc] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 1. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.6, 0.75, 0.6666666666666665)\n"
     ]
    }
   ],
   "source": [
    "print(R_seq)\n",
    "print(precision_recall_fscore_support(exact, R_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.]\n",
      "(1.0, 0.5, 0.6666666666666666)\n"
     ]
    }
   ],
   "source": [
    "print(P_seq)\n",
    "print(precision_recall_fscore_support(exact, P_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.]\n",
      "(1.0, 0.25, 0.4)\n"
     ]
    }
   ],
   "source": [
    "print(P_fix)\n",
    "print(precision_recall_fscore_support(exact, P_fix, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.75, 0.75, 0.75)\n"
     ]
    }
   ],
   "source": [
    "print(F_seq)\n",
    "print(precision_recall_fscore_support(exact, F_seq, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1.]\n",
      "(0.6666666666666666, 0.5, 0.5714285714285715)\n"
     ]
    }
   ],
   "source": [
    "print(F_fix)\n",
    "print(precision_recall_fscore_support(exact, F_fix, average='binary')[:3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/example/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "from matplotlib import gridspec\n",
    "import emoji"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "# confs = [.9, .15, .45, 1.0, .3]\n",
    "confs = [.9, .15, .25, 1.0, .3]\n",
    "# confs = [.9, .65, .27, 1.0, .3]\n",
    "is_correct = [1.0, 0.0, 1.0, 1.0, 0.0]\n",
    "# times = [5.0, 10.0, 6.0, 3.0, 11.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_match(a):\n",
    "    return [i for i,val in enumerate(a) if val == 1.0]\n",
    "def P(a,b):\n",
    "    a,b = create_match(a), create_match(b)\n",
    "    return float(len(set(a).intersection(set(b)))) / len(set(a)) if len(set(a))>0 else 0\n",
    "def R(a,b):\n",
    "    a,b = create_match(a), create_match(b)\n",
    "    return float(len(set(a).intersection(set(b)))) / 4\n",
    "def F(a,b):\n",
    "    return (2*P(a,b)*R(a,b))/(P(a,b)+R(a,b)) if (P(a,b)+R(a,b))>0 else 0\n",
    "def EP(a):\n",
    "    return sum(a)/len([ai for ai in a if ai>0]) if len([ai for ai in a if ai>0])>0 else 0.0\n",
    "def EF(a):\n",
    "    return 2*sum(a)/(len([ai for ai in a if ai>0])+4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rs = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "Ps = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "Fs = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "temp_real_R, temp_real_P, temp_pred_P, temp_real_F, temp_pred_F = [0]*5, [0]*5, [0]*5, [0]*5, [0]*5\n",
    "threshold_P, threshold_F = [], []\n",
    "# [], [], [], [], []\n",
    "for e in range(len(confs)):\n",
    "    temp_real_R[e] = 1.0\n",
    "    Rs['real_R'] += [R(temp_real_R, is_correct)]\n",
    "    Ps['real_R'] += [P(temp_real_R, is_correct)]\n",
    "    Fs['real_R'] += [F(temp_real_R, is_correct)]\n",
    "    \n",
    "    CURR_P = P(temp_real_P, is_correct)\n",
    "#     temp_real_P[e] = 1.0 if confs[e] >= CURR_P else 0.0\n",
    "    temp_real_P[e] = 1.0 if confs[e] >= 1.0 else 0.0\n",
    "    Rs['real_P'] += [R(temp_real_P, is_correct)]\n",
    "    Ps['real_P'] += [P(temp_real_P, is_correct)]\n",
    "    Fs['real_P'] += [F(temp_real_P, is_correct)]\n",
    "    \n",
    "    CURR_P = EP([c for i, c in enumerate(confs[:e]) if temp_pred_P[i] == 1.0])\n",
    "    threshold_P += [CURR_P,]\n",
    "    temp_pred_P[e] = 1.0 if confs[e] >= CURR_P else 0.0\n",
    "    Rs['pred_P'] += [R(temp_pred_P, is_correct)]\n",
    "    Ps['pred_P'] += [P(temp_pred_P, is_correct)]\n",
    "    Fs['pred_P'] += [F(temp_pred_P, is_correct)]\n",
    "    \n",
    "    CURR_F = F(temp_real_F, is_correct)\n",
    "#     temp_real_F[e] = 1.0 if confs[e] >= 0.5*CURR_F else 0.0\n",
    "    temp_real_F[e] = 1.0 if confs[e] >= 0.5 else 0.0\n",
    "    Rs['real_F'] += [R(temp_real_F, is_correct)]\n",
    "    Ps['real_F'] += [P(temp_real_F, is_correct)]\n",
    "    Fs['real_F'] += [F(temp_real_F, is_correct)]\n",
    "    \n",
    "    CURR_F = EF([c for i, c in enumerate(confs[:e]) if temp_pred_F[i] == 1.0])\n",
    "    threshold_F += [0.5*CURR_F,]\n",
    "    temp_pred_F[e] = 1.0 if confs[e] >= 0.5*CURR_F else 0.0\n",
    "    Rs['pred_F'] += [R(temp_pred_F, is_correct)]\n",
    "    Ps['pred_F'] += [P(temp_pred_F, is_correct)]\n",
    "    Fs['pred_F'] += [F(temp_pred_F, is_correct)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [1.0, 0.5, 0.6666666666666666, 0.75, 0.6],\n",
       " 'real_P': [0, 0, 0, 1.0, 1.0],\n",
       " 'pred_P': [1.0, 1.0, 1.0, 1.0, 1.0],\n",
       " 'real_F': [1.0, 1.0, 1.0, 1.0, 1.0],\n",
       " 'pred_F': [1.0, 1.0, 1.0, 1.0, 1.0]}"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [0.25, 0.25, 0.5, 0.75, 0.75],\n",
       " 'real_P': [0.0, 0.0, 0.0, 0.25, 0.25],\n",
       " 'pred_P': [0.25, 0.25, 0.25, 0.5, 0.5],\n",
       " 'real_F': [0.25, 0.25, 0.25, 0.5, 0.5],\n",
       " 'pred_F': [0.25, 0.25, 0.5, 0.75, 0.75]}"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Rs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [0.4,\n",
       "  0.3333333333333333,\n",
       "  0.5714285714285715,\n",
       "  0.75,\n",
       "  0.6666666666666665],\n",
       " 'real_P': [0, 0, 0, 0.4, 0.4],\n",
       " 'pred_P': [0.4, 0.4, 0.4, 0.6666666666666666, 0.6666666666666666],\n",
       " 'real_F': [0.4, 0.4, 0.4, 0.6666666666666666, 0.6666666666666666],\n",
       " 'pred_F': [0.4,\n",
       "  0.4,\n",
       "  0.6666666666666666,\n",
       "  0.8571428571428571,\n",
       "  0.8571428571428571]}"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Fs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.0, 0.18, 0.18, 0.19166666666666665, 0.3071428571428571]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "threshold_F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "\n",
    "# plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "plt.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "plt.plot(x, Ps['pred_P'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "plt.legend(loc = 'lower left')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "\n",
    "# plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "plt.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "plt.plot(x, Fs['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "plt.legend(loc = 'lower left')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "# x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "#             '$(orderNumber,poTime)$\\n 0.65',\n",
    "#             '$(orderDate,poTime)$\\n 0.49',\n",
    "#             '$(city,city)$\\n 1.0',\n",
    "#             '$(orderNumber,poDay)$\\n 0.30']\n",
    "# x_labels = ['(1)\\n(orderDate,poDay)',\n",
    "#             '$(orderNumber,poTime)$',\n",
    "#             '$(orderDate,poTime)$',\n",
    "#             '$(city,city)$',\n",
    "#             '$(orderNumber,poDay)$']\n",
    "x_labels = ['(1)','(2)','(3)','(4)','(5)',]\n",
    "fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (5,6))\n",
    "\n",
    "ax1.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "ax1.plot(x, Ps['pred_P'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "ax2.plot(x, threshold_P, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "ax1.set_ylabel('Precision')\n",
    "ax2.set_ylabel('Confidence')\n",
    "# plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "plt.xticks(x, x_labels, fontsize=10)\n",
    "xy = (1.2,0.9)\n",
    "con = ConnectionPatch(xyA=xy, xyB=xy, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(1.2, 0.9,'g^',markersize=7.5)\n",
    "# ax2.plot(1, 0.97,'gv',markersize=10)\n",
    "\n",
    "xy1 = (16.2,1.0)\n",
    "xy2 = (16.2,0.875)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(16.2, 0.9,'g^',markersize=7.5)\n",
    "# ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "plt.text(0.2, 0.95, u'\\u2713', fontsize=20)\n",
    "ax2.plot(6, 0.3,'rx',markersize=10)\n",
    "ax2.plot(11, 0.35,'rx',markersize=10)\n",
    "plt.text(15.2, 1.05, u'\\u2713', fontsize=20)\n",
    "ax2.plot(21, 0.4,'rx',markersize=10)\n",
    "\n",
    "ax1.set_yticks(np.arange(0.4, 1.2, 0.2))\n",
    "ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# plt.legend(loc = 'lower left')\n",
    "ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "plt.savefig('exampleP.eps', format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# x = [1,6,11,16,21]\n",
    "# # x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "# #             '$(orderNumber,poTime)$\\n 0.65',\n",
    "# #             '$(orderDate,poTime)$\\n 0.49',\n",
    "# #             '$(city,city)$\\n 1.0',\n",
    "# #             '$(orderNumber,poDay)$\\n 0.30']\n",
    "# # x_labels = ['(1)\\n(orderDate,poDay)',\n",
    "# #             '$(orderNumber,poTime)$',\n",
    "# #             '$(orderDate,poTime)$',\n",
    "# #             '$(city,city)$',\n",
    "# #             '$(orderNumber,poDay)$']\n",
    "# x_labels = ['(1)','(2)','(3)','(4)','(5)',]\n",
    "# fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (5,6))\n",
    "\n",
    "# ax1.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "# ax1.plot(x, Ps['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "# ax2.plot(x, threshold_F, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "# ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "# ax1.set_ylabel('Precision')\n",
    "# ax2.set_ylabel('Confidence')\n",
    "# # plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# # plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.xticks(x, x_labels, fontsize=10)\n",
    "# xy = (1.2,0.9)\n",
    "# con = ConnectionPatch(xyA=xy, xyB=xy, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(1.2, 0.9,'g^',markersize=7.5)\n",
    "# # ax2.plot(1, 0.97,'gv',markersize=10)\n",
    "\n",
    "# xy1 = (11.2,0.45)\n",
    "# xy2 = (11.2,0.9)\n",
    "# con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(11.2, 0.9,'g^',markersize=7.5)\n",
    "\n",
    "# xy1 = (16.2,1.0)\n",
    "# xy2 = (16.2,0.875)\n",
    "# con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(16.2, 0.9,'g^',markersize=7.5)\n",
    "# # ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "# plt.text(0.2, 0.91, u'\\u2713', fontsize=20)\n",
    "# ax2.plot(6, 0.35,'rx',markersize=10)\n",
    "# # ax2.plot(11, 0.6,'rx',markersize=10)\n",
    "# plt.text(10.2, 0.6, u'\\u2713', fontsize=20)\n",
    "# plt.text(15.2, 1.0, u'\\u2713', fontsize=20)\n",
    "# ax2.plot(21, 0.5,'rx',markersize=10)\n",
    "\n",
    "# ax1.set_yticks(np.arange(0.4, 1.2, 0.2))\n",
    "# ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# # fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# # fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# # plt.legend(loc = 'lower left')\n",
    "# ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "# # plt.savefig('exampleP.eps', format='eps')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (3,4))\n",
    "# fig, (ax1, ax2) = plt.subplots(2, sharex=True)\n",
    "# \n",
    "ax1.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "ax1.plot(x, Fs['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "ax2.plot(x, threshold_F, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "ax1.set_ylabel('f-measure')\n",
    "ax2.set_ylabel('Confidence')\n",
    "# plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "xy1 = (1.2,0.35)\n",
    "xy2 = (1.2,0.9)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(1.2, 0.35,'g^',markersize=7)\n",
    "# ax2.plot(1.2, 0.95,'gv',markersize=10)\n",
    "\n",
    "xy1 = (11.2,0.62)\n",
    "xy2 = (11.2,0.25)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(11.2, 0.62,'g^',markersize=7)\n",
    "# ax2.plot(11, 0.525,'gv',markersize=10)\n",
    "\n",
    "xy1 = (16.2,1.0)\n",
    "xy2 = (16.2,0.8)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(16.2, 0.8,'g^',markersize=7)\n",
    "# ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "plt.text(0.2, 0.95, u'\\u2713', fontsize=20)\n",
    "ax2.plot(6, 0.3,'rx',markersize=10)\n",
    "plt.text(10.2, 0.3, u'\\u2713', fontsize=20)\n",
    "plt.text(15.2, 1.05, u'\\u2713', fontsize=20)\n",
    "ax2.plot(21, 0.45,'rx',markersize=10)\n",
    "\n",
    "\n",
    "ax1.set_yticks(np.arange(0.4, 1.1, 0.2))\n",
    "ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# plt.legend(loc = 'lower left')\n",
    "ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "plt.savefig('exampleF.eps', format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ8AAAEmCAYAAAC9J50pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABs60lEQVR4nO2dd3hUxdeA30kjIVJCghBABCRIE1GadKQKSBUrKIKCgKI/RCk2LIhKkSKoFBFFmoIIKHwICoKKdES6NAGBSAuEkL7n+2PubjYhQMpmN5vM+zz7JLt7d+bs3XvnlDlzRokIBoPBYDC4Ex9PC2AwGAyG/IdRPgaDwWBwO0b5GAwGg8HtGOVjMBgMBrdjlI/BYDAY3I5RPgaDwWBwO36eFiAtYWFhUq5cOU+LYTAYDF7F1q1bz4pIcU/LkVFynfIpV64cW7Zs8bQYBoPB4FUopf7xtAyZwYTdDAaDweB2jPIxGAwGg9sxysdgMBgMbifXzfmkR2JiIidOnCAuLs7TohicCAwMpEyZMvj7+3taFIPB4GV4hfI5ceIEhQoVoly5ciilPC2OARARzp07x4kTJyhfvrynxTEYDF5GlsNuSqmZSqn/lFK7rvG+UkpNUkodVErtVErdndW+4uLiCA0NNYonF6GUIjQ01HijBoMhS2RnzmcWcN913m8LRFiPvsAn2ejLKJ5ciPlNDAZDVsmy8hGRdcD56xzSCfhSNH8ARZVS4VntL6PExMQwZswYIiIiKFq0KBEREYwZM4aYmJic7tpgMBgMGSQns91KA8ednp+wXrsKpVRfpdQWpdSWM2fOZLnDmJgY2rZtywcffEBUVBRBQUFERUXxwQcf0LZt22wpIF9fX2rWrOl4HD169KpjTp06xf333w/ArFmzeO6557Lcnyv5/vvvGTFihKfFMOQD9uzZw1tvvYXZpNJwI3JS+aQXk0n3ihSRaSJSW0RqFy+e9eoQH3/8MXv27MHf3x9/f3+UUo7/9+zZw8cff5zltoOCgtixY4fjkV4JoA8//JA+ffpkuY+con379ixdupQrV654WhRDHkZE2LlzJ/PmzeOff7xqsb3BA+RkttsJ4Ban52WAk65o+IEHHrjqtQ4dOjBt2jQAoqKirno/ICCA6dOn89RTT12lIBYtWuQKsVi0aBEjR450PD958iT33Xcfhw4dokuXLowePRqAm266icuXLwOwcOFCvv/+e2bNmsWTTz5JUFAQ+/bt459//uHzzz/niy++YMOGDdSrV49Zs2YB0L9/fzZv3kxsbCzdunXjrbfeAnRpop49e7Js2TISExP55ptvqFy5MkopmjVrxvfff89DDz3kku9qMDhz8OBB+vTpw4QJE9i0aROFCxf2tEiGXE5Oej5LgSesrLd7gIsicioH++PMmTP4+aWvT318fMhOSC82NtYRcuvSpctV7x85coSQkBAKFCjgeG3Hjh0sWLCAv/76iwULFnD8+PGrPpeWCxcu8PPPPzN+/Hg6dOjAoEGD2L17N3/99Rc7duwA4N1332XLli3s3LmTX375hZ07dzo+HxYWxrZt2+jfvz9jx451vF67dm3Wr1+f5e9vMFyPixcvEhwcTJkyZRyK59KlSx6WypCbybLno5SaBzQDwpRSJ4ARgD+AiHwKLAfaAQeBK0Cv7Apr51qeyrvvvktUVBQhISFXvZeYmEhISAjFihXLkqdjD7tdi1OnTpE2ZNiiRQuKFCkCQNWqVfnnn3+45ZZb0vu4gw4dOqCU4o477qBEiRLccccdAFSrVo2jR49Ss2ZNvv76a6ZNm0ZSUhKnTp1iz5491KhRA4CuXbsCUKtWLb799ltHuzfffDMnT7rE8TQYrqJWrVp8//33jueDBw9m586drFy5Eh8fU0jFcDVZVj4i8ugN3hfg2ay2nxX69u3LBx98gIikSgMWEUQkR+djgoKCrlrz4uwF+fr6kpSUBKROUb7WZ3x8fFJ93sfHh6SkJI4cOcLYsWPZvHkzISEhPPnkk6nasH/GuT97P0FBQdn9mgZDKkSEpUuX0q5du1SVLlq2bEnVqlWx2WxG+RjSJU9dFQMGDKBq1aokJiaSmJiIiDj+r1q1KgMGDMixvitVqpRuBlx6lChRgr1792Kz2Vi8eHGm+rl06RLBwcEUKVKEyMhIVqxYkaHPHThwgOrVq2eqL4PhRmzYsIH+/fuzZMmSVK+3bduWp5566pphcIMhTymf4OBgVqxYwdChQwkJCSEuLo6QkBCGDh3KihUrCA4OztG+b7vtNg4ePHjDY99//33uv/9+mjdvTnh45pY+3Xnnndx1111Uq1aN3r1707Bhwwx9bs2aNbRv3z5TfRkMN6J+/fosWLCAzp07X/WeiPDjjz+auUZDuqjclo9fu3ZtSbuZ3N69e6lSpYqHJMo4ixcvZuvWraky3nIDkZGRPPbYY/z0008ub9tbfhuD67lRSC05OZnmzZtTrlw5vvjiCzdKlj9RSm0VkdqeliOj5CnPx9N06dIl3fU/nubYsWOMGzfO02IY8hAxMTG0aNGCH3744ZrH+Pr6Mnv2bD777DM3SmbwFkxA1sU8/fTTnhbhKurUqeNpEQx5jEuXLlGiRAlKlix53ePKli0LQFJSEj4+Pib5wODAXAkGgyHThIeHM3/+fGrVqnXDY0+ePEmzZs1YunSpGyQzeAtG+RgMhkyxYsWKdKuIXIuSJUtyxx13EBoamnNCGbwOo3wMBkOGOX/+PP379+fDDz/M8Gd8fHz45JNPaNy4cQ5KZvA28pzyMVsqGAw5R7FixVixYgUDBw7M9GcTEhJYsGBBqsXPhvxLnlI+uWlLhczy5JNPsnDhQkAnLezZswfQRUizw9q1a/n9998z/bly5cpx9uxZEhISaNKkiRkwDNhsNgCqVKlyVSmpjLB27VoGDRrEmjVrXC2awQvJU8onr2ypMGPGDKpWrZrh46+nGLKqfOwEBATQokULFixYkOU2DN6PiPDYY49lKtyWllatWvHdd9/RsmVLF0pm8Fa8LtX6jTfeYPfu3em+t3LlShITE9NN57TZbLz11lv88ccfV71XrVo13n777WzL5rylQnJyMkOHDmXlypUopejTpw8DBw7k7bffZtmyZcTGxtKgQQOmTp161XbUzZo1Y+zYsdSurdeLDR48mDVr1hASEsL8+fMpXrw4zZo1o0GDBvz222907NiRSpUqMXLkSBISEggNDWXOnDnExsby6aef4uvry1dffcVHH31E5cqV6devH8eOHQNgwoQJNGzYkHPnzvHoo49y5swZ6tatm2ozsM6dOzN8+HC6d++e7XNk8E4SEhK45ZZbsuTx2FFKUbduXYCr6i8a8h95yvNJSEi45gWtlCIhISHLbWd2S4Vp06Zx5MgRtm/fzs6dOx0D93PPPcfmzZvZtWsXsbGxqSoBp0dMTAx3330327Zto2nTpo69e0DvW/TLL78wePBgGjVqxB9//MH27dt55JFHGD16NOXKlaNfv34MGjSIHTt20LhxY1544QUGDRrE5s2bWbRokWNd0ltvvUWjRo3Yvn07HTt2dCgngOrVq7N58+YsnzuD91OgQAHGjBnD448/nu22Fi1aRPv27UlMTHSBZAZvxes8n+t5KBEREURFRaWqrmvHvqVCVjeOy+yWCqtXr6Zfv36OworFihUDdI210aNHc+XKFc6fP0+1atXo0KHDNdv18fHh4YcfBqBHjx6OLRMAx+sAJ06c4OGHH+bUqVMkJCRQvnz5dNtbvXq1Yz4J9GLB6Oho1q1b59iCoX379qm2pfD19SUgIIDo6GgKFSp0TVkNeZNff/2VUqVKUaFCBZe0V6RIEUJDQ4mKisqWJ2XwbvKU59O3b1/H9gnOeGJLhfTCCnFxcQwYMICFCxfy119/0adPn6u2VLgRzm06F0odOHAgzz33HH/99RdTp069Zrs2m40NGzY45q7+/fdfh0K5XhgkPj6ewMDATMlq8H5EhFdeeYUXX3zRZW22bNmS2bNnG8WTz8lTyic3banQunVrPv30U0cywPnz5x0KISwsjMuXLzuy266HzWZzHDd37lwaNWqU7nEXL16kdOnSAKmKOBYqVIjo6OhUck2ePNnx3O7NNWnShDlz5gB6EeGFCxccx5w7d47ixYun61Ea8jZKKRYtWpRqV1xXcf78ebZt2+bydg3eQZ5SPrlpS4Wnn36asmXLUqNGDe68807mzp1L0aJF6dOnD3fccQedO3fOUM214OBgdu/eTa1atfj5559544030j3uzTff5MEHH6Rx48aEhYU5Xu/QoQOLFy+mZs2arF+/nkmTJrFlyxZq1KhB1apV+fTTTwEYMWIE69at4+677+bHH3901OQCHSps165ddk6PwQtJTk4GoHjx4lSsWNHl7ffr14/+/fs7+jHkL8yWCi4kt26pkF26du3Ke++9x+23337Ve97y2xgyz5tvvsnx48eZNm0avr6+Lm//r7/+okCBAlSqVMnlbedHvG1LBa9LOMjNdOnShXPnznlaDJeSkJBA586d01U8hryNvWJ1TigegDvuuCNH2jV4B0b5uJjcuKVCdggICOCJJ57wtBgGD9CvX78c7yMhIYERI0ZQvXp1s44sn5Gn5nwMBkP22bdvH7/99lumPpPVmor+/v4cOnSIkydPZkdkr8DUnUyNmfMxZAvz2+Q9Bg4cyM8//8zmzZspWLDgDY+311Tcs2cPSin8/PxISkpCRKhateoNk32Sk5NzLLSXW8juOcoI3jbnYzwfg8GQirFjxzJv3rwMKR7Ifk1Fu+I5dOhQpte9eQs5WXfSWzGej5t5+eWXWb58Oe3ateO2226jYMGCV82pHD16lPvvv59du3Z5SMqMk5d+m/yOvWp1Zre6tlcWUUpx+fLlVKnTNpsNf39/6tevf902rly5wvbt2ylfvjylSpXKvPC5nA0bNqSqO+nn50eRIkWAlOorBw4cyFYf3ub5mIQDNzN16lTOnDnjqAFnMOQWvv32Wz799FPmzJlDiRIlMvy5yMhIkpKSiI+Px8fHJ9ViZB8fH5KTk7n11ltv2I6fnx+33HJLnqyksX79evz8/BxVRJzDjH5+fpw5c8ZTonkMo3wywZdffsnYsWNRSlGjRg1GjhxJ7969OXPmDMWLF+fzzz+nbNmyPPnkkxQuXJgtW7Zw+vRpRo8eTbdu3ejYsSMxMTHUq1eP4cOHs3fvXm666SZeeukltm7dSu/evSlYsGCqKgbJyckMGzaMtWvXEh8fz7PPPsszzzzD2rVrefPNNwkLC2PXrl3UqlWLr776CqUUmzdv5oUXXiAmJoYCBQrw008/UbBgwXTbMRjsFClShHLlymW47M358+eZOHEisbGx2Gw2goODCQ4OTlWmyW7Vz5w5M6fE9grWr19/zbqTSUlJ+bPUkL3uWW551KpVS9KyZ8+eVM+7du0q8+fPFxGRhIQE6dq1qyxcuFBERK5cuSJdu3aVJUuWiIjIxYsXpWvXrvLDDz+IiMi5c+eka9eu8uOPP4qISGRk5FX9pceuXbukUqVKcubMGUc7999/v8yaNUtERD777DPp1KmTiIj07NlTunXrJsnJybJ792657bbbHO0EBwc7/h8xYoSMGTNGRETuuOMOWbt2rYiIvPTSS1KtWjUREZk6daq88847IiISFxcntWrVksOHD8uaNWukcOHCcvz4cUlOTpZ77rlH1q9fL/Hx8VK+fHnZtGmT4/snJiZes53skva3MeR9YmJiZMKECVKpUiUpXbq0NGnSREJCQqRkyZISHh7ueJQsWVJCQ0Nl9OjRGW57//798txzz0lMTEwOfgP3M3r0aAkNDXXJOboWwBbJBWN4Rh8m4SCD/Pzzz3Tr1s1RuqZYsWJs2LCBxx57DIDHH3+cX3/91XF8586d8fHxoWrVqkRGRl637YsXLxIVFUXTpk0dbdn58ccf+fLLL6lZsyb16tXj3Llz/P333wDUrVuXMmXK4OPj49hddf/+/YSHhztK9xQuXBg/P7/rtmPI31y8eJEFCxbcsMxNYmIis2fPpkGDBnzwwQc0bNiQNWvWsHz5cqpXr+6SmooXL15k9erV7N27N7tfK1fhybqTuRWvDLs5b4vg7++f6nlQUFCq54ULF071vFixYqme33zzzRnqUzKw+ZXz+85zOnKDpI7rtS0ifPTRR7Rp0ybV62vXrk3Vh6+vryN1M722rtWOwfDNN98wYsQI7rzzTipXrnzV+yLC8uXLee+99zh8+DB16tRhxowZjs0OQRej/fjjj5k+fbojDN2nTx8GDBiQqRTiOnXqsHXr1gxn2nkL9rqTrjhHeQXj+WSQFi1a8PXXXzvK55w/f54GDRowf/58AObMmXPNitM3omjRohQpUsThOdmrSwO0adOGTz75xLHx1oEDB667KK1y5cqcPHnSsflbdHQ0SUlJmW7HkH946qmnWLZsWbqKZ8OGDdx///306dMHPz8/vvjiC7777rtUigf04Pryyy9z4MABLly4wIEDB3j55ZezNKjaFc+NIgbehivPUV7AKz0fT1CtWjVeffVVmjZtiq+vL3fddReTJk2id+/ejBkzxpFwkFU+//xzR8KBs3fy9NNPc/ToUe6++25EhOLFi/Pdd99ds52AgAAWLFjAwIEDiY2NJSgoiNWrV2e6HUP+IDExEX9/f+6+++5Ur+/du5dRo0bx008/ER4ezvjx4+nWrZvbFoOOGjWKOXPmsHHjRm666Sa39GlwL2adjyFbmN/Ge9m7dy/du3dn+vTp1KpVC9A74o4ZM4aFCxdSqFAhnn/+eXr37u329Oc///yTrVu30qNHDwICAtzat7eSr9b5KKXuAyYCvsAMEXk/zftFgK+AslZfY0Uk6+6BwWBwKdWqVeO2227jwoULTJo0iZkzZ6KUon///gwcONCxENLd3Hnnndx5550e6dvgHrKsfJRSvsAUoBVwAtislFoqInucDnsW2CMiHZRSxYH9Sqk5IpKQLakNBkO2qVKlCtOmTWPGjBlMnjyZmJgYHnroIV566aVcU2Xgxx9/5MKFCzz88MOeFsXgYrLj+dQFDorIYQCl1HygE+CsfAQopHT61U3AeSApG30aDIZsYrPZHB7O5MmTiYyMpHXr1gwfPjzX7ds0Z84czpw5w0MPPXTDbFODd5Ed5VMaOO70/ARQL80xk4GlwEmgEPCwiNiy0WemERGio6MJDAw0sWNDvseecj9kyBAKFixI48aNmTp1KnXr1vW0aOny4YcfUqRIEaN48iDZSbVO72pIm73QBtgBlAJqApOVUoWvakipvkqpLUqpLa6ucZSUlMTRo0c5e/asS9s1GLyNjRs30rFjRz744AOqV6/OnDlzWLJkSa5VPAChoaGO7QfyasXr/Ep2lM8J4Ban52XQHo4zvYBvreoPB4EjwFWLCURkmojUFpHarq5x5O/vz2233ebYEthgyG/s27ePnj170qVLF44fP87YsWPZuHEj7dq18wqPIiYmhnvvvZcpU6Z4WhSDC8mO8tkMRCilyiulAoBH0CE2Z44BLQCUUiWA24HD2egzSwQHB+Pj43PDSgPXIyoqyrHnxtq1a7n//vtdJZ6DJ598koULF2b4+KNHj1K9evV032vWrBlpU9YN+YuTJ08yaNAgWrZsycaNG3nxxRfx9fXF19cXPz/vWeIXHBxM27ZtqVmzpqdFMbiQLF+BIpKklHoOWIlOtZ4pIruVUv2s9z8F3gFmKaX+QofphopItuNfW7duzfRn4uLiOH36NKVKlbpq7se+xuF62JVPZmow5YcdGg25j6ioKCZPnsyMGTMQEfr27cvAgQNJTk7m6NGjXrku65VXXvG0CAYXk63yOiKyXEQqichtIvKu9dqnluJBRE6KSGsRuUNEqovIV64QOivY99K4UfHEazFs2DAOHTpEzZo1efnll7l8+TLdunWjcuXKdO/e3eFVlStXjrfffptGjRrxzTff8OOPP1K/fn3uvvtuHnzwQS5fvuxor2rVqtSoUYOXXnrJ0c+6deto0KABFSpUcHhBIsLLL79M9erVueOOO1iwYMFV8sXGxvLII49Qo0YNHn74YWJjY7P0PQ3eS1xcHFOmTOGee+7hk08+oXPnzvz222+88cYbhISEEBYWxuTJk6lRo4anRc0S8fHxfP7551y4cMHTohhcgPf43tnEz88vQxtaXYv333+fXbt2sWPHDtauXUunTp3YvXs3pUqVomHDhvz222+O2m6BgYH8+uuvnD17lq5du7J69WqCg4P54IMP+PDDD3nuuedYvHgx+/btQylFVFSUo59Tp07x66+/sm/fPjp27Ei3bt349ttv2bFjB3/++Sdnz56lTp06NGnSJJV8n3zyCQULFmTnzp3s3LnzqnIphrxLUlIS33zzDWPGjOH06dO0bNmS4cOHp/JwFixYQMOGDSlTpowHJc0eR48e5bXXXsPHx4eePXt6WhxDNsl3hUVtNptLCmqmt52BHfuCuD/++IM9e/bQsGFDatasyRdffME///xD4cKFCQwM5Omnn+bbb79NVcE3va0Yfv31Vx599FF8fX0pUaIETZs2dRQOtbNu3Tp69OgBQI0aNbzWujVkHBHhxx9/pGXLlgwePJjSpUvz7bff8uWXX6ZSPFFRUbz66qtMnz49x2SJiYlhzJgxREREULRoUSIiIhgzZoxLi9fefvvtrF69+qpt5w3eSb7xfOycP3+e8+fPU758+XR3Fcwo6W1nYMdepVZEaNWqFfPmzbvq85s2beKnn35i/vz5TJ48mZ9//vmqdu2hvIwmSnhD5pLBNWzevJmRI0eyefNmKlSowIwZM2jbtm2610DRokX55ZdfcmybgpiYGNq2bcuePXtQShEUFERUVBQffPABy5YtY8WKFS6r3GxXqmY+1fvJd55P0aJFKV26dKazfQoVKkR0dHSmPnPPPffw22+/cfDgQQCuXLnCgQMHuHz5MhcvXqRdu3ZMmDCBHTt2XLedJk2aODb7OnPmDOvWrbtqbUaTJk0cWzHs2rWLnTt3ZkpWg3dw4MABevXqRadOnTh27BijR49m7dq110ybTkjQlaxKly5NSEhIjsj08ccfs2fPHvz9/fH390cp5fh/z549jixRV/Hjjz9yzz33OLY3MXgn+c7z8fPzy1KaaWhoKA0bNqR69eoEBQVRokSJG36mePHizJo1i0cffZT4+HgARo4cSaFChejUqRNxcXGICOPHj79uO126dGHDhg3ceeedKKUYPXo0JUuWTBXq69+/P7169aJGjRrUrFkzVy8cNGSeU6dOMXbsWBYsWEBwcDDDhg3j6aefvq43IyJ069aNu+++mzfffDPHZJs2bdpVis/urSulmD59Oi+//LLL+qtQoQJVq1YlJiaG0NBQl7VrcC/5dkuFs2fPEh8fT+nSpV3abn7DbKmQs1y8eNGRNm2z2ejVqxfPP/88xYoVu+FnExMTGTduHLfddhsPPvhgjslYpEgRbDYbsbGxFCpUiKCgIOLi4rh48SJ+fn74+PiwcOFC6tati6sXkRtSyFdbKngziYmJxMfHZ2h7bIPB3cTHxzNz5kwmTZrEpUuXeOCBB3j55Ze55ZZbbvxhC39/f4YNG5ZjMl66dIlp06YRGxtLUlISQUFBjnlUPz8/goODiY+PJykpiT59+gCwc+dOwsLC2L9/PwEBAZQrVy7L99/58+fZtm0bLVu2dNl3MriPfKt8SpYsaZSOIdeRnJzMwoULGTNmDCdPnqR58+a88sorVK1aNVPtrFq1itDQ0BxNuX/yySf5448/uOuuuzhw4ACBgYGOe8qufAICAnj55Zdp2bIlu3fvJiwsDIAxY8awfPlywsLCqFu3LvXq1eOee+7hjjvuyHD/7777LkuWLGH79u0UKlQoR76jIefIt2E3O0lJSdhsNlPxOouYsJtrEBFWr17NqFGj2L9/PzVr1uTVV1+lYcOGWWqrVatWFCpUiMWLF7tMxujoaGbNmkXPnj0pXLgwW7duJSgoiFtvvTVVtpu9EKiIULVq1XSz3Q4dOsSGDRvYtGkTGzdu5Pjx49x5552sWLEC0OuSSpcuzd13333Nea1///2XmJgYKlWq5LLv6M14W9gNEclVj1q1akla9uzZIzab7arXs0tycrLs3r1bjh496vK28wM2m0327NnjaTG8ni1btkjnzp0lPDxcGjRoIMuWLcv29X758mU5duyYS+SLjo6WSZMmSZUqVSQ8PFwWLVqUbn+jR4+WiIgIKVq0qERERMjo0aPl8uXLGerj5MmT8tdff4mISGJiolSsWFHCw8OlTJky0rZtW3nzzTdl06ZNLvk+eRVgi+SCMTyjD6/wfI4cOUKhQoUIDQ11eagsKiqKAgUKEBQU5NJ28zoiwrlz54iOjqZ8+fKeFscrOXjwIO+99x4rVqygePHiDB48mEcffTRb68/i4+MJCAhwyX0iInzyySdMmTKFCxcuOBazumN760uXLrFlyxY2bdrEpk2b2LZtGy+88AKDBg3i0qVLvPXWW9SrV486deowY8YMAgMDef3113NcrtyMt3k+XqF8EhMTOXHihNnPI5cRGBhImTJlsjVY5kdOnz7NuHHjmDdvHgULFmTAgAH06dPHJQsxX3nlFfbt28fXX3+d5crVSUlJjs/26NEDEeGll17irrvuyrZ8WSUhIYH4+HgKFSrEzp07efjhh7l48SKg58nKlCnDV199la9DwN6mfLwi4cDf3z9HreuoqCjGjRvHo48+mumJXYMho1y6dIkpU6Ywffp0kpOT6d27Ny+88IJL16rceeedjg3YMktcXBxffvklU6dOZfHixZQtW5bPPvssVdUNTxEQEOCYl61Rowa7d+/mwIEDjjmjTZs2YbPpTZJXrFjB7NmzHYkMd911F4GBgZ4U35AOXqF8chofHx8WL15MxYoVjfIxuJz4+HhmzZrFxIkTiYqKomvXrgwZMoSyZcu6vC97XcHMyvfVV18xefJkIiMjadSokSPKkBsUT3r4+PhQuXJlKleu7Kj1dvDgQSIjI0lISCAyMpIxY8YgIvj7+1OjRg3mzZvHTTfdZErz5BKM8gEKFy7Mxo0bXVZ/ymAAHQ769ttvGT16NP/++y/NmjXjlVdeueYGgNlh586dHD16lA4dOmRqvichIYEmTZpw/Phx6tevz8cff0z9+vVdLl9OExUVRatWrXjsscd499136dSpExcvXmTz5s1s3LiRQ4cOcdNNNwEwcOBA9uzZQ926dR3eUZkyZczSC3fj6YyHtI/0st3cyenTpz3av8H7sdlssnr1amnevLmEh4dLmzZtZP369Tna54svvig1atTIUHZZfHy8rFy50vF82rRp8uuvv+akeG7h+++/lzNnztzwuC+++EK6d+8ulSpVkvDwcAkPD5eHH37Y8f4///wjSUlJOSlqjoCXZbt5XIC0j5xQPrfeequMGDHihsetXLlSypQpI3/++afLZTB4Pxm5jrZu3Spdu3aV8PBwqV+/vixZskSSk5NzXLakpCQ5dOjQdY9JSEiQ2bNnS+3atSU8PNyR2uxKMnqv5QaSkpJk9+7dMnPmTJk/f77jtYiICLn99tule/fuMnHiRPnjjz8kLi7Ow9LeGG9TPvmuqvX1qF+/Ps888wzh4eGeFsXgZRw6dIg+ffpw//338/fffzNq1Ch++eUXOnbsiI9Pzt1mycnJxMfH4+vrS4UKFdI9JjExkXnz5tGoUSOGDBlCiRIlmDt3LtWqVcsxuTzF0aNH6dWrF8ePH7/hsb6+vlStWpVevXo55spsNhvvvfceHTt25MSJE7z//vt06dKFSZMmAboy/apVq1JtAGnIIp7WfmkfnvR8DIb0sC+g9PPzkwIFCkjFihUdCyhPnz4tQ4YMkTJlykjFihVl3LhxGV5Y6Qrmzp0rderUkZMnT17zmIsXL8rtt98u9913n6xevTpHFmzb8fS9dvLkSalZs6asXr3aJe2dO3dOVq5cKX///beIiKxfv94Rqrv33ntl6NChsmjRIomKirphW/brqGLFilKkSJFU15ErwMs8H48LkPaRXeVjs9kkMTEx1ePWW2+V119/PdVr14vp7tmzR8aPH58tOQzejf06ioqKkkaNGkmxYsXEx8dHgoODJTQ0VEJCQuTWW2+VW2+9VW655RZ55ZVXMjTf4Go2bNgggwcPTqVQEhMT5ZtvvpEnn3zSEfI7cuSIy5WOK+61nCAhISHH2o6NjZXff/9dxo8fL48++qhERERIeHi4bN++XUR02HXWrFmyZ8+eVOHWy5cvS+PGjSU0NFTCwsKkZMmSEhYWJqGhodK4cWOXKCCjfDysfNasWSPADR9Nmza9ZhuTJ0+W22+/XSIjI7Mli8F7yeh1VKhQITly5IinxRURPV+xaNEiadiwoYSHh0uLFi1yNIHGFfdaTnLw4MEc7yMpKUn++usvh8IbNWqUwzOqXLmyPPHEEzJ58mR5//33JTQ0VEqWLOl4Pzw8XEqWLCmhoaEyevTobMvibcrHKyocZIbo6Gj279+f6rWOHTty//3307dvX8drhQoV4vbbb0+3jdjYWBITEylcuHCW5TB4N/brqEuXLkRHR+Pn58f58+cd7/v7+1OgQAGKFSuWalM/d3H+/Hnmz59P7969CQwM5NixY/To0YODBw9SpUoVBg8ezH333Zej802uuNdyis8++4w333yT9evXU65cObf1KyIcO3Ys1eLX6OhoLl++TFRUFAkJCYgIwcHBjtTuxMREQkJCOHDgQLb6NhUOPEyhQoWoXTv1+Q8ICKBUqVJXvX4tgoKCHLXerly5ct3dIg15E/t1FB0dTWBgINHR0YgIPj4+hISEEBAQgIg4Sry4m+XLlzNq1CgqV65M8+bNKVWqFOXLl2fIkCG0a9cuR5WOHVfcaznF/fffj1LK7clDSiluvfVWbr31VscGfleuXKFUqVIEBQVx5coV4uPjU60p9PPz48yZM26VMzeQ55SPKxkwYADnzp1jwYIFnhbF4CGKFCnCyZMnsdlsKKUoWLCgo8xLUlKSR3bmtNlsFCtWjLJly/K///2PP/74g4IFC/LFF1+4XZbcSokSJejdu7enxQCgYMGCFC9enKioKIoUKXLV+566jjyNSbW+Do0aNaJ58+aOmlGG/MWCBQscHk/RokVTeRP2uLV9h053ICKsXLmSFi1a8PTTT+Pj48Nbb72Va0vg5AZWr17N+PHjPS0Gffv2TZlod8IT11FuwXg+1+Gxxx7ztAgGD3DlyhVeeeUVvv76a5o1a8bJkyc5ePCgY6BITExERG+UNmDAALfJtWXLFnr06MHly5d59dVXGTZsWJYrV+cXfv/9d1atWsWAAQM8qqQHDBjAsmXLrrnhnjuvo1yDpzMe0j48XV4nLTabTVatWuVIpTTkbfbv3y9NmzaVUqVKydixYyUpKSnbG6VlFXuZnpkzZzqef/nll/Lss8/KxYsXc7TvvEJMTIwkJiZ6WgwRyf6GezcCk+2WPbKb7eZq4uPjueeee2jQoAFTpkzxtDiGHGThwoUMHTqUggULMmXKFJo0aeIROUSEtWvXMm7cOLZt20ZERAQ//fST8XKyQVJSEjExMenOueQVvC3bzcz53IACBQqwYMECJkyY4GlRDDlEXFwcgwcP5vnnn+fOO+9k9erVHlM8u3fvpmPHjnTv3t2xLcDq1avx8fFh/Pjx/Pfffx6Ry5ux2Wy0b9+eYcOGeVoUgxPGlMoAlSpVAnQdLR8fH1N6PQ9x+PBh+vTpw969e3n++ed56aWX3O5hiAhxcXEEBQXh7+9PZGQk77//fqottbdv38748eMpX748nTt3dqt83o6Pjw/du3enRIkSnhbF4IQJu2WQI0eO0LNnT0aNGkWjRo08LY7BBSxZsoSXXnqJgIAAJk+ezL333ut2GTZs2MDYsWMJDQ1l2rRpANfc7OzYsWOUKVPGLWt4DN6HCbvlUUqVKkXp0qWN15MHiI+PZ9iwYfTv358qVaqwatUqtyueTZs28dBDD/HAAw9w6NAh6tev70jDTat4oqOjAShbtqxRPNkgISGBzz///KqqDAYPkZ1sBeA+YD9wEBh2jWOaATuA3cAvN2ozt2W7GfIWR44ckVatWkl4eLi88847OVqE8lp8+eWXEh4eLjVq1JBp06ZJbGzsNY+NioqSatWqOTLeDFnnwoULEhERIWPGjPG0KDkCXpbtluXgtlLKF5gCtAJOAJuVUktFZI/TMUWBj4H7ROSYUurmrPaXW0hMTGTFihWZ3q7Y4Hl++OEHXnzxRXx8fPjiiy9o1aqV2/retm0bSinuuusu2rVrR0xMDD179nSUcboWSim6detGvXr13CRp3qVo0aL89NNPlClTxtOiGCDrng9QH1jp9Hw4MDzNMQOAkZlpN7d7PvPnz5fw8HD5448/PC2KIYPEx8fLq6++KuHh4dKuXTs5fvy42/resWOH9OjRQ8LDw6V79+5u69dwfbxhZ9LMgpd5PtkJIJcGnLcLPGG95kwlIEQptVYptVUp9UQ2+ssVdO3alQULFlC3bl1Pi2LIAMeOHaNz587MnDmTPn368N1337nF8t29ezc9e/akbdu2bN26leHDh/Ppp59mqo0ZM2awd+/eHJIw/7Jp0ybuvvtudu3a5WlR8jXZySlNL+aUNnXOD6gFtACCgA1KqT9EJFXtcKVUX6Av6EnV3Iy/vz+NGzf2tBiGDLBy5UpeeOEFQJfYb9u2rdv63rhxIxs3bmTo0KH07t2bQoUKZerzly5dYsKECZw+fZrXXnsth6TMn1SuXJnGjRubmngeJsup1kqp+sCbItLGej4cQETeczpmGBAoIm9azz8D/k9EvrlWu7k11TotCxYsYNmyZcyePdvM/eQyEhMTGTVqFFOnTqVGjRpMnTqVW2+9NUf73Lt3L+PGjaNFixY8+uijJCQkEBcXl609oS5evIhSyuwrZcgQ+SnVejMQoZQqr5QKAB4BlqY5ZgnQWCnlp5QqCNQD8kQcwWazYbPZHGmwhtzBv//+S9euXZk6dSq9evVi6dKl2VY8MTExjBkzhoiICIoWLUpERARjxowhJiaG/fv388wzz9CiRQvWr19PXFwcoPe1yarSuHTpEiJCkSJFjOLJQcx2KR4mOxNGQDvgAHAIeNV6rR/Qz+mYl4E9wC7gfzdqM7cnHNix2WyeFsGQhlWrVkmVKlUkIiJClixZ4pI2L1++LI0bN5bQ0FAJCwuTkiVLSlhYmISGhkr58uWlZMmSUrFiRfnggw/kwoUL2e4vOTlZ2rRpI//73/+yL7zhukyaNElKly4t//zzj6dFcQl4WcJBtuqIiMhyYHma1z5N83wMMCY7/eRG7KG2qKgoTp8+TeXKlT0sUf4lKSmJDz74gClTplC1alWmT59O+fLlXdL2xx9/zJ49e/D390cpRXJysqP8zrlz52jQoAFz584lJCTEJf3ZbDYefPBBbr7Z61cl5Hp69erFfffdl+vnmfMqprxONrnvvvuw2WysXLnSzP14gNOnT9OvXz82bdpEjx49ePvttwkMDHRZ+xEREURFReHr68vly5eJjY3lpptuIjg4mMTEREJCQjhw4MCNGzLkamw2m9dXj/C2OR9TWDSbjBgxgpCQEKN4PMDatWt57rnniIuLY8qUKXTp0sXlfZw5cwYfHx+ioqIQEYKDgx0LQ/38/Dhz5ozL+lqyZAkFCxakZcuW5npyIx988AF79+5l1qxZnhYlX2GUTzapX7++p0XIdyQnJzNu3DgmTpzI7bffzrRp06hYsWKO9BUQEMDZs2fx9/enSJEiqSpeJyUlUbx4cZf0IyJ89tlnBAYG0rJlS5e0acgYxYoVo2TJkiQmJjqqiBtyHqN8XEBMTAzvvfcejRo14r777vO0OHmayMhInn32WX7//XcefvhhRo0adcMSNVkhKSkJPz8/evfuzUcffUThwoVTeSP2SdM+ffq4pD+lFIsWLeLChQvG63EzrvoNDZnDu4OcuYTAwEA2bNhgYv85zK+//krr1q3Ztm0bEyZMYPz48S5XPJcuXWLQoEH0798fEeH111+nVq1aJCYmkpiYiIg4/q9atSoDBgzIdp/R0dEOq9skGniOgwcPmorXbsQoHxfg6+vL//3f//H88897WpQ8SXJyMh9++CEPP/wwRYoUYfny5Tz00EMu7+eXX37h3nvv5ZtvvqFChQrYbDaCg4NZsWIFQ4cOJSQkhLi4OEJCQhg6dCgrVqwgODg42/2+9dZb3HfffSQmJrrgWxiyQmJiIg8++CCjRo3ytCj5BpPt5mKOHj3KLbfcku5mYIbMc/bsWZ599lnWr1/PAw88wPvvv++SAd+Zy5cv88477zB79mwqVqzIxIkTueuuu1zax/VYtWoVhw4dol+/fm7r03A1f/zxBxEREYSGhnpalCzhbdluRvm4kO3bt9OxY0c++ugjs9WxC9iwYQMDBgwgKiqKd999l0cffTRH5kPOnj1LixYteOCBBxgyZIhLU7UNBnfhbcrHhN1cyJ133smQIUNo0KCBp0Xxamw2G5MmTeLBBx+kYMGCLF++nMcee8yliufKlStMnTqV5ORkwsLCWL9+PW+88YZbFc+WLVuYOXOmCbflIiIjI3niiSf47bffPC1KnscoHxfi4+PDwIEDzaRxNjh//jyPP/4477//Ph06dGDlypVUqVLFpX1s2rSJli1b8tZbb7FhwwYAj9RQW7p0KR999BFJSUlu79uQPkWKFOHEiRP8999/nhYl7+Pp+j5pH95S2+167Nu3T4YNGyaJiYmeFsWr2LRpk9x9991StmxZmTVrlsvr58XGxsqbb74ppUqVknr16snvv//u0vYzi81mk9OnT3tUBsPVeGvdRrystpvxfHKAI0eOsHjxYv7++29Pi+IViAiffPIJXbt2JSAggO+//56ePXu6fH7nmWeeYerUqTzxxBP89NNPHlsgnJiYyKVLl1BKUaJECY/IYLg2SilEhG3btiG5bE48T+Fp7Zf2kRc8H5vNJhcvXvS0GF7BhQsX5IknnpDw8HB5+umnXX7e4uPjJTY2VkREtmzZIuvWrXNp+1lh1qxZUqVKFTl27JinRTFcg2XLlkl4eHiuuF4yCsbzMThvAHbhwgUPS5N72bZtG61atWLt2rWMHDmSadOmuXTuZefOnbRp08axdqNWrVq5YhfaOnXq8Nhjj7llO29D1mjdujWjR4+mbt26nhYlz2KUTw7y+uuv07ZtW5PNlAYRYfr06XTp0gWlFN999x29e/d2WZgtMTGRMWPG0L59e6KiomjatKlL2nUVVatW5bXXXjNldHIxAQEB9OjRw2y1nYMY5ZODtG7dmt69e5u4sROXLl3i6aefZsSIEdx7772sWrXKpQs6Dxw4QNu2bRk/fjxdu3Zl7dq1tGjRwmXtZ4czZ84wcuRIoqKiPC2KIYOsW7eOQYMGmXs4BzCFRXOQxo0b54owT25h586d9O3bl5MnT/LGG2/wzDPPuNz6t++78/nnn9OmTRuXtp1d1q1bx4wZM+jevTtFixb1tDiGDHD8+HE2btzImTNnzBIKF2MqHOQwIsLq1aux2Wy5bjB0FyLCrFmzePPNNwkLC2PatGnUqlXLZe3v37+f7777jiFDhqCUclSkzo2cOXPGZdswGHIe+xqs3Ho9OWMqHBiuYuLEicyYMcPTYniE6Oho+vXrx6uvvkqTJk1YvXq1yxRPcnIyU6ZMoXXr1syePZvTp08DuXOgsG86ZxSPd+Hn54efnx9JSUmcOnXK0+LkKYzyyWGUUkyfPp25c+d6WhS3s3v3btq0acPy5ct59dVX+eKLLwgJCXFJ24cOHaJz5868++67joy58PBwl7TtarZu3Urt2rVZs2aNp0UxZJEnnniCXr16mbkfF5L7TMQ8iH1QTE5Oxmaz5fndEkWEOXPm8NprrxESEsLChQupV6+ey9pPTEzkkUce4fLly3z88cd06tQpV2eOlSlThl69epm0XS+mV69e2Gw2T4uRpzBzPm7i3LlzdOnShd69e/Pkk096WpwcIyYmhiFDhrB48WKaNm3KRx99RFhYmEvaPnHiBOHh4fj6+rJx40bKlStnKgQYDBZmzseQLsWKFaNOnTrccsstnhYlx9i3bx9t27ZlyZIlDBkyhDlz5rhE8dhsNj7//HOaNm3qmDurV69erlc8SUlJvPHGGxw5csTTohhcQGJiIjNnzjThUxdhwm5uQinFuHHjPC1GjrFgwQKGDx9OoUKFWLBgAQ0bNnRJu8ePH2fw4MH8+uuvNGvWjI4dO7qkXXewf/9+5s2bxz333EP58uU9LY4hmyil+Oyzz2jYsCH33nuvp8XxeozycTMJCQksXLiQrl275olNy65cucIrr7zC119/TcOGDZkyZYrL1kMsXbqUwYMHo5Ri7NixObaZXE5RrVo1Nm7c6LIkC4Nn8fPzY9myZeb3dBEm7OZmtm/fzksvvcSKFSs8LUq2+fvvv2nXrh3ffPMNL774IvPnz3fpQrxSpUpRq1Ytfv75Z5dvJpfTREZGAjrc6k1yG66P/feMjo42CQjZxCgfN1OvXj2WLVvm9dtsL1q0iPvuu49z584xb948XnrpJXx9fbPVpoiwYMECRo8eDUDt2rWZP3++1xXgPH/+PE2aNOGjjz7ytCiGHODvv/+mbt26fP/9954WxasxYTcPYF9kKSJeZxXHxcXx2muvMXfuXOrVq8enn37qkon/yMhIhgwZwqpVq6hfvz6JiYlem5IeFBTEc889l28rWuR1KlSoQJcuXahYsaKnRfFuPL2nQ9pHXtjPJyMsW7ZMmjVrJjExMZ4WJcMcOnRImjdvLuHh4TJq1CiX7NRqs9lk0aJFUrlyZSlXrpxMmzZNkpOTXSCtwZC/wOznY8gIN998M+Hh4V5T4XjJkiW0adOGU6dOMXv2bIYPH+6SMjaRkZEMHjyYihUr8tNPP9GnTx98fLz3shw3bhy///67p8UwuIFz584xefJkkpOTPS2KV+K9d7mXU7duXebOnUupUqU8Lcp1iY+PZ/jw4fTv35/KlSuzevVql2xRsHnzZkSEkiVL8t133/Hdd99RoUIFF0jsOS5fvsyCBQtYv369p0UxuIENGzbw3nvvsXXrVk+L4pWYCgce5sKFC+zfv5977rnH06JcxdGjR+nbty+7du2if//+DBs2LNvzMOfPn+eVV15h6dKlfPHFF7Rq1cpF0uYO4uPjSU5OpmDBgp4WxZDD2Gw2/vnnn1yzhsvbKhyYhAMP8/LLL7Np0ya2bt2aqybYf/jhB1588UV8fHxcpiRWrlzJkCFDiIqKYtiwYXlqoV5kZCTFixc3O1/mI3x8fByKx5sTZDxFtsJuSqn7lFL7lVIHlVLDrnNcHaVUslKqW3b6ywz//fcf7du3JyAgAKUUAQEBtG/fnv/++89dImSIoUOH8vXXX3vswo2JiWHMmDFERERQtGhRKlasSMuWLXnqqaeoWLEiP/74o0sUz4gRI+jVqxc333wz//d//8fzzz+fK7c+yArJyck89thj9OnTx9OiGDzAxx9/TOvWrR17/xgyRpbvfqWULzAFaAWcADYrpZaKyJ50jvsAWJkdQTPDf//9R0REBNHR0XYZSEpKYsWKFURERPD333/nml0JIyIiPNZ3TEwMbdu2Zc+ePQ4FfezYMQ4fPkyZMmWYM2dOtnfcFCudvG7duhQuXJjnn38+z1mISikGDhzITTfd5GlRDB4gIiKCe+65h9jYWAoVKuRpcbyGLM/5KKXqA2+KSBvr+XAAEXkvzXH/AxKBOsD3IrLweu26Ys6nffv2jgoCzuto7N+1adOmfPbZZ9nqw5UkJyczYcIESpYsSffu3d3W77Rp05g2bZpjs6xLly4BULhwYXx8fBg6dCgvv/xyltq+dOkSI0aMICIiggEDBrhSbIPBkA75ac6nNHDc6fkJINWmLUqp0kAXoDla+biFVatW2ft35JQ7s3btWu65555cFfaJiorC19eXTz75xG19/vfff9hsNoeC9vf3p0iRIvj6+pKYmMj06dOzpHx++eUXXnzxRSIjIxk0aJCrxc5VzJ07Fx8fHx5++GGvWzBscC1///03Z86coUGDBp4WxSvIzuib3p2W1o2aAAwVkeTr3ZhKqb5AX4CyZctmQyRNYmKiYyCw/02rgEJCQnj//fcBraxsNhtly5albNmyBAcHZ1uGzGKz2dy+vqVHjx6OOTGlVKrJcj8/P8fWzxnl8uXLvPPOO8yePZuKFSuybNky7rrrLleLnatYvnw5AI888oiHJTF4mkGDBhEbG8vq1auNIZIBcjTsppQ6QoqSCgOuAH1F5LtrteuKsFtAQABJSUnpXgAigq+vLxs2bKB2be2htm/fnu3btzuOKVOmDF26dGH48OGAzmS6+eab3XJBHTlyhNDQUAoXLpzjfUVERBAVFZXuHExiYiIhISEcOHAgw+1t3bqVLl260KdPH4YMGZIvMr9EhOjoaLf8Xobczf79+wkLCyM0NNQj/eensNtmIEIpVR74F3gEeMz5ABFxJMArpWah53y+y0afGaJVq1asWLHiqtppdkXbunVrh+IBnVZ89uxZdu/eze7du/nrr78c3k9SUhL16tUjMDCQ6tWrU61aNapXr069evVc4qU5c+rUKZo2bcr//vc/XnzxRZe2nR59+/blgw8+SPc8iUiGsreuXLnC2rVradeuHbVq1WLDhg2ULl06J8XOFZw/f57AwEAKFixoFI8BgNtvv93xf9p7ypAO2anNA7QDDgCHgFet1/oB/dI5dhbQ7UZtuqK2W2RkpBQuXFiUUlc9ChcuLJGRkRluKy4uTr744gsZMmSItG/fXsqXLy/h4eEyYcIEERE5f/68DBo0SD777DPZuHGjXLp0KVuyz58/X/77779stZFRLl++LI0bN5bQ0FAJCwuTkiVLSlhYmISGhkrjxo3l8uXL1/38xo0bpX79+lK6dGk5evSoW2TOLTz//PNSr149SUhI8LQohlxEdHS0PP744/Lll1+6vW+8rLabxwVI+3BVYdHIyEhp166d+Pv7i1JK/P39pV27dplSPOmRlJQkBw4ckFOnTomIyM6dO6VatWoSHh7ueNSvX1/Wr18vIiKXLl2SU6dOic1my/Z3ygkuX74so0ePloiICClatKhERETI6NGjr6t4YmNjZcSIEVKqVCmpV6+e/P77726UOHewZcsW+eqrrzwthiGXYbPZ5IknnpDZs2e7vW9vUz6mvI4LEBEiIyPZtWsXu3fvZteuXQwePJjKlSuzcOFCnn/+eUJDQx0hu+rVq9OyZctrrgs5fPgwo0eP5r333st1uyYmJyfTtm1bdu3axRNPPMHrr7/ukQQNg8GQGm+b8zHKJ4c5evQoP//8s0Mx7du3j8TERLZv306JEiX49ttv2bhxo2M+qUqVKvzzzz906dKF6dOn06hRI09/BUAnIPj5+aGU4uuvv6ZkyZI0adLE02K5nd9//53ffvuN5557jqCgIE+LY8iliAi///47tWvXdlvijbcpH4+7XmkfeX0/n4SEBNmzZ4/j+Ycffii33367I2RXunRpad68uWOfn0OHDsmZM2c8Ja6IiPz555/SrFkzWbx4sUflyA2MGTNG6tSpI3FxcZ4WxZCL2bZtm4SHh7s1/IYJu2WPvOb5ZAQR4d9//3WE7C5evMjbb78NQLt27dixYwclSpRweEd16tRxybYGNyIxMZGJEycyceJEwsLCmDBhAk2bNs3xfnM70dHRpoyK4bqICMuWLaNNmzbG87kGRvnkYiZOnMjYsWMZNGgQR48eZffu3Rw4cICmTZvy1VdfATBgwABCQkIciqly5coEBARkuI+YmBg+/vhjpk2bxpkzZyhevDh9+/alefPmDBs2jN27d/Pggw/y9ttvU6RIkZz6qrmew4cPc/r0abN63ZBrMconmxjlk8LBgwdZs2YNjz/+OIGBgYDeLyYqKooSJUqQlJTEgw8+yK5du4iJiQF0ZYLnnnuOIUOGYLPZ2LBhA9WrV09XcaQtLGqv8SYilChRAh8fH8aNG0fr1q3d+r1zGyJC586duXDhAmvWrMHX19fTIhm8hI0bNzJx4kRmzpzpuIdzCm9TPrmnuJnhKipWrEjFihVTvVagQAFKlCgBaEWzePFibDYbx44dY9euXezatctR0ubYsWM8+OCDgK7aYM+269ChA5UqVeLjjz9mz549+Pv7Oyp/JycnU6BAAUddtvyseM6fP89NN91EQEAAEyZMICgoyCgeQ6YQEY4ePcrx48c9WsE+N2I8Hy9g9erVHD9+nF69emXqc7GxsWzatMkxl7Rr1y4OHTrEtGnTaN++PWXLliUyMtJR3+3KlSv4+PgQFhaWpfI6eYmoqCjuvfdeHnjgAV577TVPi2PwYpKTk91itBjPx+Byli5d6lhXk5mLOCgoiKZNm6ZKErhy5YqjjfPnzwNaSYkIgYGBjon0rBQWzQuI6LIoRYsWpU+fPjRr1szTIhm8HF9fX5KSkjh8+DCVKlXytDi5BuP5eAEXL16kYMGCLt+EzbmwaNqq2vnR8zl48CCDBg1i0qRJju2RDQZXMGjQIFavXs3GjRspWLBgjvThbZ6Pe2v4G7JEkSJF8Pf3Jzk5mStXrris3b59+zpy7p0Vj/21/LYtdMGCBYmOjs6XHp8hZ+nduzdjx441C5OdMJ6Pl5CYmEibNm1o1KiRYw1QdrletlvVqlVZsWJFni+dExkZyeLFi+nXrx/gmX2VDAZXYDwfQ47g7+9Pp06dXLrOJDg4mBUrVjB06FBCQkKIi4sjJCSEoUOH5gvFA/DNN98wZswY/vnnHwCjeAw5hogwc+ZMxxq9/I7xfAz5jpiYGCIjI6lQoQJJSUn8+++/3HrrrZ4Wy5AP6NGjB4GBgcyYMcPlbXub52OUj5eRkJDAvHnzaNWqFaVKlfK0OF7JQw89xOnTp/n555/x8zMJn4acY+vWramex8bGEhgYeM2N5mrVqpXlvrxN+Zg7z8v477//eOONN4iJiWHAgAGeFsdrSEpKwsfHBx8fH1566SVsNptRPAa3YxIOUjB3n5dRpkwZVq9efVXlA8O1uXTpEj169KBDhw706dOHunXrelokgyHfY2ZXvZCIiAhHORzDjSlUqBDlypXj5ptv9rQoBoPBwigfL2XdunXUqVOH48ePe1qUXMnFixcZOnQo586dQynFpEmT6NSpk6fFMhgMFkb5eCkRERHUqFGDhIQET4uSKzl58iTffvstf/zxh6dFMRgM6WDmfLyU8PBwvvjiC0+LkatITExk/fr1NG/enCpVqrBp0yZCQkI8LZbBYEgH4/l4ORcuXOCHH37wtBi5gilTpvD4449z+PBhAKN4DIZcjFE+Xs6kSZMYMGAAZ8+e9bQoHkFEuHTpEqBr1c2ePZsKFSp4WCqDwXAjjPLxcgYMGMCPP/5IWFiYp0XxCAMHDqR79+4kJSVRsGBBmjdv7mmRDAZDBjBzPl5O8eLFKV68OJCyF01+onXr1pw9e9bsMGoweBlG+eQRRo4cSVRUFGPHjvW0KDlKfHw8b731FvXr16dDhw507NjR0yIZDIYsYJRPHsHX1xc/P7887/34+Pjw119/ERoa6mlRDAZDNjDKJ48wfPhwT4uQYyQnJzN37ly6detGUFAQ3377rct3dTUYDO7FJBzkMQ4fPpznqh7s3LmToUOH8u233wIYxWMw5AGM8slDxMbG0q5dO8aMGeNpUVyCfYO3u+66ix9++IHHHnvMwxIZDAZXYZRPHiIoKIjJkyfz+uuve1qUbDNjxgyaNWvmWDB611135em5LIMhv2HmfPIYLVu29LQI2cKeMNGpUydiY2MpW7asp0UyGAw5QLY8H6XUfUqp/Uqpg0qpYem8310ptdN6/K6UujM7/Rkyxr///kvv3r3Zu3evp0XJFBMmTKB///6ICMWLF2fgwIFmwzeDIY+SZeWjlPIFpgBtgarAo0qpqmkOOwI0FZEawDvAtKz2Z8g4wcHB7Nq1yxGy8hYCAgIIDAw0+xQZDPmA7JiVdYGDInIYQCk1H+gE7LEfICK/Ox3/B1AmG/0ZMkjRokX5/fffc73XICIsWLCA2267jTp16tC/f38zr2Mw5BOyE3YrDTjn9J6wXrsWTwErstGfIRPYFc/+/fs9LMm1iYuLY+LEicyZMwfAKB6DIR+RHeWT3kgh6R6o1L1o5TP0Gu/3VUptUUptOXPmTDZEMjgzf/587r33Xnbv3u1pUVKxdetWkpOTHQtGP/zwQ0+LZDAY3Ex2lM8J4Ban52WAk2kPUkrVAGYAnUTkXHoNicg0EaktIrXtRTIN2addu3a888473HbbbZ4WxcGff/5Jhw4dmD17NqA3xfPxMRn/BkN+IzuTApuBCKVUeeBf4BEg1SpApVRZ4FvgcRE5kI2+DFmgcOHCPPXUU54WA9AFQQsUKECNGjX48MMP6dSpk6dFMmSTrVu3Zur4WrVq5ZAkBm8kyyaniCQBzwErgb3A1yKyWynVTynVzzrsDSAU+FgptUMptSXbEhsyzS+//MLIkSM91v/SpUupX78+kZGRKKV45JFHCAoK8pg8BoPB82Qr3iEiy0WkkojcJiLvWq99KiKfWv8/LSIhIlLTetR2hdCGzLFjxw6WL1/u2PHT3VStWpU6deqYPXcMBoMDE2zPB/Tr149ffvmFwoULu63PlStXMm7cOAAqVqzI1KlT8+1uqwaD4WqM8skHFChQAH9/f5KTkzl3Lt2cD5fz66+/smrVKuLj493Sn8Fg8C5y9ypEg8sQER544AGCg4Md62pczZ9//kmhQoWoUKECr732Gj4+Pmb7A4PBkC5G+eQTlFL06NGDoKAgtmzZkuEFnRnNUIqPj6dnz57cddddfP755xQoUCA74nock8llMOQsRvnkI7p16wZkfmC9HufOnaNYsWIUKFCAzz77jIoVK7qsbYPBkHcxcz75jMTERJYtW+aSitd79+6lQYMGLFq0CNDWf5EiRbLdrsFgyPsY5ZPPSEpKYu7cuaxbty7bbVWqVImHH36YunXrukAyg8GQnzDKJ58RFBTERx99RN++fbP0+S1btvDggw9y+fJlfH19efvtt82GbwaDIdMY5ZMPCQsLQylFXFxcpj9rs9k4ffo0kZGROSCZwWDILxjlk0/5+++/eeKJJ/jzzz9veOyhQ4dYvHgxAHXr1mXNmjW5qlipwWDwPozyyaeULVuWWrVqZajqwYcffsjbb79NbGwsQK7fpM5gMOR+zCiSTylQoABDh6a7vRIAUVFRjv9HjhxJQkKCKQZqMBhchvF88jmXLl1i2bJliKTsA5iUlMQLL7zApEmTAAgJCaFEiRKeEtFgMORBjOeTz1m3bh0ff/wx1atXp2zZsvj6+uLn50evXr249dZbPS2ewWDIoxjPJ5/Tpk0bPvnkE4KCgnj22WfZsWMHAM2aNaN8+fKeFc5gMORZjOeTz/H396dcuXLExcVRtGhRT4tjMBjyCUb5GAAIDAzk/fff97QYBoMhn2DCbgaDwWBwO0b5GAwGg8HtGOVjMBgMBrdjlI/BYDAY3I5RPgaDwWBwO0b5GAwGg8HtGOVjMBgMBrdjlI/BYDAY3I5RPgaDwWBwO0b5GAwGg8HtGOVjMBgMBrdjlI/BYDAY3I5RPgaDwWBwO0b5GAwGg8HtGOVjMBgMBrdjlI/BYDAY3E62lI9S6j6l1H6l1EGl1LB03ldKqUnW+zuVUndnpz+DwWAw5A2yrHyUUr7AFKAtUBV4VClVNc1hbYEI69EX+CSr/RkMBoMh75Adz6cucFBEDotIAjAf6JTmmE7Al6L5AyiqlArPRp8Gg8FgyAP4ZeOzpYHjTs9PAPUycExp4JTzQUqpvmjPCOCyUmp/NuRKjzDgrIvbzIuY83RjzDm6MeYc3ZicOEe3uri9HCU7ykel85pk4RhEZBowLRuyXBel1BYRqZ1T7ecVzHm6MeYc3Rhzjm6MOUfZC7udAG5xel4GOJmFYwwGg8GQz8iO8tkMRCilyiulAoBHgKVpjlkKPGFlvd0DXBSRU2kbMhgMBkP+IsthNxFJUko9B6wEfIGZIrJbKdXPev9TYDnQDjgIXAF6ZV/kLJFjIb08hjlPN8acoxtjztGNyffnSIlcNQVjMBgMBkOOYiocGAwGg8HtGOVjMBgMBrdjlI/BYDAYsoRSKr3lNBnCKB9DniU7N4bBYLg+SqmyIiJZvc+M8skFKKUeUEoN8rQceQWlVKhS6uHs3Bh5AaVUVaVUMet/rzkPdlmVUvOUUuU9LY8hNUopH6u259dKqeqSxaw1o3w8gNPNZR8QfgVuU0p185xU3o3TDQG6isZTSqmmWb0xvBmn6+px4AWlVLHcrIjTyuX0m/0G9FBK1UrvOIN7cLqvABARm4gkA+8CjyulGljHZer3Mconh7EW2KY6z/abyxoQfIHewFzgaaVUcQ+I6fU43RCIyHngHfSNkecHLusac/5+9v8nAeeBwWle9zhKqbJKqZKQStnY3yujlGotIpOBi8AL9rfcLGa+w7qUfJ3HLPt95XTMQ0qpZ0RkGfr6etb+Vmb6Msonh7APBlZFb5vT6wWUUj3sNx5QH6gkIr+jf7wHnD9vSMHybq66ZpVSRZRSTyqlvlFK9VJKFRSR9cAl4Cn7YW4VNgdJZ3AQy5ApoZRqh/VdrWoi84DHlFI3OV+H7kYpVVAp9YhSqoX1Un2gsvVeYaVUc+t/H6AL0NA6bi5wn1LK15Py51WUUqkKDViXUnKaMetepdRg6/+iQAvgL+vtBUBj67OZ+n2M8skmSqliSqluSqlpSqkvlVKNlVL+dmtOKVVRKdVHpex1lIgOh/S2nrcgpcr3UqC9vWl3fYfcSlplY3k3NqVUoFKqkNOhDwG3AbOB4sAr1uvfAk3sH3eHzK5GpeAIfdgHB/tr1vufA98ATwLDlFIlrGP/A44BnT0gu6+T3LHAL8Cvlnf/ADBBKbUSKI9WMvYB7FFguvX8LPAvcK+bxc+TKKWKKqUeV0p9ppRaD7ymlKprveejlLpZKfWiUmqZNZ6FApeBIVYTNuBOYAuAiBwFEpRSNTMri1E+2UAp1QjYgC4btBZYAUwEelqW3ifATKCp9VoD6+b6FLjH8n78gfVWk98Dd0HmrQhvRyl1q1IqQinVU+k6gA5lY71/i1KqtFJqKbAdHW9GKXUberBajT53D2MpGhH5FQhTSt3sLXM/SidLVFBK9YEUr8Ye+lBK+SmlOiil1gLfK6VuBVoDa0WkCTALaAPc4dTsSiyjJj3PMaewlGSy0rUfC6Mt5GroYsN3o8tv9RORP4GDSqkuSicY7EjT1Ab0d3Sr/HkFexRFKRUCjANeQo9VfYF4LMVv0Rg9Jr0O7AP6i8hm4E/Lq+4ILAOSnbymzVjGQWYiNuaHzCAq9YS2nWLA/wGPishcEZkHfIy2xAsCI6wB4Wv0wGgPta1CW3Nt0BbpGgAR+Qf4RylVLme/jeexLKxHLOtqE3pX3BLAYmCLUipAKdXWssJ2os/zILTSaYBW5v7ofVHKoec1LqN/i9edutqBFcLJjaFMpVSIUupBpdRUpdRG9E2fCKyzPJoQpVRTpdQYpdR/wCj0AN4X+A94BqgBTFJK/QE8D3wBbHb6vv8HVAHXGjU3UgSWMlkKHAaqo420KiKyDVgC7BeRI9bhM9E7Hr8AJInICUtpgTYsSlv/e4URkRuw/z5OhtcVIAl4SUQWisheEXkPiFNK3W9dGz+hEz0eBvqRskfQV8DtaM86yjKG7O2uBYpmVj6jfK5B2oHKeULbHtJAbwZVCfBzulGWo2PZcUAba0B5GAgHbEopJSKX0SG259CDo73disA68vDvYg2m7wE/ogeaDkAjEbnf8lQeRV/kyeikgduAe4AxaCVyWEQuAPvRg24o+sZ4QETGicgBpVQZq68AdCahH1w9se1JlFJ1lFLfo8/DAvSg0EZE/ocObZSz5O0IjAd2AS3R3/lmETmAVjIdgARgpIjcIyL3ichnInLR6fteAnamCVVmRear7onrHFsaaAVMBSqKyG/AVvRcD8ARS3Y7y9EWdydgo9V+gvVeEfQAl6t+w9xEesaxU9SgmtLzoPFog7mk9XoB69A/seZt0NfX/4A/0IZOYev1/wNCgFpo4xknr7Yi+jrO1O+TZwe5rGD9gI5EgTTvFbKs9D+BmVacdCNQB0gQkQSlJ0VPom+i+ujBsr+IdEfvbVTKmhj2E5EVwG7gXxFJtLq5BSgkIofd8X3dRRoLORqYICI1gbbALqdBBuAJoLil6KOBPSJyBa3MvydlLmw9OrS0EygLTFRKvaSU+j/0nBpoxVQZy7P0JPbBwWkAjwSGiEgd4APgbxGJst6rBbxs/b8PPfh+BRxAx9rt32c/OtuoJFBS6WSWSkqpkXYFbNEc2CYi0VmQuZpS6iZI956or1LSbH2c/6KVSAkR+QEd2gH9m4Vb/29C3yd2IoE5aE92bZq2alvf3XANnI1jO0qp/yml9qCvnZctZXOYFAPAfi1uQxvRoO/J9SKyBD1Pd5/1+jngS7S3/bfVvrLu3QCysE+bUT5OWD+gKJ19c79SqpTT24+hb4DG6Lj682hLYB9Q1/p8stITbz+irXcbOjZaC31TNbeOS7LajEIPqHa2YVkV3sqNLDDAT0QirbeqAUeUUlWcDt9Hynbsf6ITCEBb75VE5D+lVEHgNBAmIieAt9A3QGn0QD7a6vcUWsHHuPZb3phrec7W9XWziBwTkT3WgHAeuNnp8F9JCXf8ib6OlIjEoQ0U+yBTFK1816NDIH+iky5s6Elguwz/Wn1kRO6blVIvKKUi0ONDM7tsSqlySqkm1v/B6HvCni5ts/+15gL80dczpAxy8cBJ6zufBIoopTYppbpbii0QPVCmGkTRg97xjMifH1FKBSulWiulvlZKjVJKhSulKqDvo/rocScQnfm5FisECyRaoevbge+s68UHKK+Uege9+ec/Sim7MdgQvRWEL6QyRiahlVKmyFfKJwMx6s5KqTHoePSbwDhrwAR4ENghIpfQN/lJ9A+7AT3nYOdRtJU+C72P0Wp07HQ48IbVT5BS6n3rc7/ZP2iFSpZk5zt6mhtYYHOAF5VSt1tv+aLnaQKdDnceeHeilQroc97G+j8WPZD9aVlfR0TkaREZJCJr0vQ/RURiXfYFr0MmPecG1nHx6IH6ojVo29cpnVBKVUaHDH9DW/+gw3N1rP+LAxfQCRhvAg1FpJ6IvCEi/znJ8DN6kvhaMjt7ZOeB+SLyN3qesgfwg1LqY6Amek4TtDFVS0S+TdumZVwVBApYz21KqZvRg1w0EGoZDSOtxyLLoHgD7emeVkr5OCm0jXktGpARlOZGY9Y9aAP2SfR8jR86qaAYcJOIXETfLzuxQv9ow82+fqcy+nf9xbpe3ifFWPhSRGqIyBmlVFf0GPan6L3cHMaViBwSkUwbeFneTM4buVaM2ulCb4ZOzX1ARI4opWYCnZVSf6N/vDjrI/5oa/BvtHVRVinVGR3DVsDzInJZKTUJ+NQKG6UlEph7vbi5t2FZww2Bp9GK9yMgiBQLzAedGNAVeA9tLZVBKyC7t3AOPUCBDjddUkoFiMi/SqnvlF6tfx5tbaXt3xc97jvOqWUsuAUnD68w+jraZoVhIcVzfhYdynhGKXVSdKpqMPoc2ENXYejwWjjaO75kHQM65GZP218vImudRLjsZL3a7MrHUr6xVtsR6En/pZbidl7PodCGQFel1M9or6YMOnV9njXovKv0soHSwHqllxUkWoNkUeu3AW1hP6WUWoI2spZar21EX/uIyGqnvluif/fvnc9lfsI6h+L0uwnWpL5SKkRELli/mbNhcwKdqv6hiCxTOjX6N3RSzi9Kz/VcUUo1Q8/bBFjtDUXPp1YEhlnXIaLnU1/gao4CPUVkYzoyZIk8p3yUUkHo1Oaf7DeFZXmVQlvOe0Xkj7Qfs/7uA2pISgbOCnSKp1jH2OtMFQaKicg+pVN9a6FvsDXActEJBXYLMMl+UaFDJzZrMBjv8i+fQ1iDkrregGBZYO+h1yz9BFRAW2AfYllgVrhlN9bgaZ2/Kmhr3l7xoTwpSv442sO0Vy7ol1Yu55sgrcflapyt8Wu83xl909cBCgF/K6VGishuoBswUUSilVI70KHaCPRNHQk0kJS5r0C05wA68+00cAhARL6y9ycpCTCO82D9veo8OB1TFZ24sNQ6303QCTF3A8+KyDal1DPo+2eZUqovWonaQ8WL0V5Yd7RlbJ+vfBYdRu1nnacNSqkzQCNgs3UOrnlOLUW0Or1j8gtpDAFftAETgY66LABmpB30RWcF+qAjA6DH9F/QXnEg2oA4jPaE9qGjCuXQkYOVwKsiciatLFb/zgaMPYTqsqQPr1c+6Vi7hdE3/xWl1FEROaaUegxtjR8CKiil7hCR6XarzWnQ+hMdNrNTH1hjKbHlwHNKqUfQKcH2RaIDRS+EuyZOsqUNxVx3MPMUOWyBNUHfHHYS0AOUXeGvx/J8RGRherI5hWPcmvmUTc/5L1J7zqXQ3jRob+A1pyZPo8/DbhE5h846Sq8/u1w3PA+WolFoL/Rbq53i6Ot4C3rt2VHr8JOkTPJHAe3QRgPoQfBptMW816mLreglBpCyzuog2gN2lj2tweA84PqkfS0vYRnA1UXkx3TeK4Q2CuoA40WHut5BLxDu6eRBp/2cD/A7OuJwDL2eKw69dOExYIHV9lwR2auU+ltE/u9GsqZnyLnK47HjVcpH6WyyVCclnZN0HzAQHQOdo5Sahh4QOqKtvqHoLCicrDY7NqCcZX1fRlvvn1rHrlJKRaNDGhvsN7Nd8aQX8rkRufUmy2ELLAR9k9h5B6dMJmcLy+o/7UCbo+fMjZ5zYUlJvPgXmK2UKiAi8ZaXMT+NXM7eTabPgf3zSqkaaEUBWqmdEl1DzXlOdD0pk9Lr0YoGpbM0/7IMsQctL8ku1wXg27S/l6XwUtUzvJaMufV+yA5O590HvRCzDvCjdV4KiEic0nN9H6HHnGPAm0qp19H3yz8ictJuKKfTRSH09fWYFVnogvawTyulPgJ+FJFd9oPtHmwWxyuXGnu5OuFA6VIQPZRSM5RS64DhSqm7rfd8lK5lNUgptVTpchGhaO/mCNBSRN4AbkJbAL+iJzTXAm9bbdyhUhIKQIc6tqEzptYDP2ClFQKIyB8i8ruT4kkV8vGWm0cpVUop1foa7xVSenHgKJWS5fIO2qrvKSIzrvE5ZwsMUltgp9AW2D50avXv9s+JyPx0FI7zZGZOK5tUddJI8ZzrK71fic3ynL9Ce3HtlVV9QOlMIWcD6E+sTCALh+eMXsdyv1LqJ2AGOkEA6/MnRGSw6OQDZ9mcz0N2b3x7W7vRvyVor+aw1VcBSSnZcxwd7rN/p/ZKqV9JyUIMBqYpPRdnl2ufiIxP+3uJRTZl9xrSXEvOSteGvrbOKqVmoO+Jt6wxqzt6Hdf7aEOtAXr5wF+kJOMkKb1G7mmVOps0ET1Pal96MA2dYAJ6se6ua8jl8fEq1ykf+w1n/SgT0aUgfkTHlP3QGVOgb6am6Antt9EKp6/ohYrxpMTM70Jn6LQRvZDxI/SPBfAIqSfXkoEzwAsiUllEpqe9cdJact6C03m1W2Dt7K8rpQKt/+0WWAv0wPSm0vvBHAYO2S2wa3ThbIE9ibbAlonIaavNXtY5HZmObOnesK5GXV2hIr2b0O45f46uMl6GFM95Otp7tpdAuqbnbIW0KpBSA2sVek7sdeAOEdnq/EHrd8ix8+D0HdeiFxKCvv/t13O80skcyWgPLUYpFSgiG9Frjp4Tkd+UnqN7Hl3OJyHt/eCsMNNDpSlkmRdQqbMcnb2+0kqpViplyYZCL5hei76OCqLDrUXRhvE0dEJATxHZgfaCnEPM0WhDsJDVvhKdzFQc2G4ZMMsknbC0pxVNeuQ65eN0ws6jlciLIvK1iPwlIm8CKKXaWDfJKnRopyu63Ig9Rfcg1poadEZVSbT1Vk4p9S4wwHrvN/REnJ0DQFcROWUNBukNVl6hdLzFAnOSyeXkds85zTnIVAgkG/yM3juqKFoxtlJKvaKUWoSeywE9Ef2NFRJSIrLcGgxBXxMrsEJ3ae+H9O4PaxCeqZQ6gTZoylmv57pyR1lBUtYHFlB6uUYzK7LwNdrgeNM69DBasX8jOitwHvp8BqKTPdqJyGukzK8VwzICrH6S0Itzy1nv2xW5YBkU3qTc3S6o5d7Hq3Tmb6z3S6EzgxQ61lzU+XPoH6YB+gapiS5R8yU6Y8i+FmIHcIs1OP6FLkMyEl0Haw0pK8QPAvZ4txIdJ33dqa8czZ5yNcopUSCtBYa2tHaLnri0W2Dz0dVq30JbYEfRA2xz9CDaU0R2Kr0uJwwcE9d2C2whEGW3wCxrf4ll5TtwpwVmySKWIvkQXYF3FNqLfgDtOVfhas/5PrTn/J5SKj3PebxYczRO3t8jaKuzr/Xc7jmPEL3A9ZryecKIUXo+Jt5SxI+iDYQE9HlYiLUWSEQ22T/j7NFYYn+Wif7soelOQLKIlFFKjQdGoD3hXG/IKV38N0yc5k3SvF8KbSS/gg5HRqCvnVMi0tC6J+yJJVuBREkJr5ZCGyg2oINS6jRasbRVSj2H9nwOkFJ+qyD6Wj1kfd6egdhHdBalj6RkJeZ63OL5qBTeQ8e9laSkiZZXVq00pdRw9AR/GXShweNoReMs6zasfUDQpSB+Fr0w8woppSDWoAt2/oGug7UGaCV6Ad4wEdkJICIHxFonYbdGReQTSRN79xaMBWY85xtg7/t99Dq150RkkYg8LyLzxFoiAFd7Jc5yq9SLUlFKNVcpm/b5pvOZMFKyGacCBZVS9rnBXIXSW6TUdHrpaXRdQfv7JVXKVhat0YZvDDrMvFFEWqDvp5NKJ2icAc4opW5BRwcuq5SKHt3QimkceqwagZ4n/Bz4T0R+EJGfxArvisgVEdkqVpkkp2iG/XmuC61djxwZIOwXptPJsVtPpdHWtyilHkBXKS4IrFJKzUKHfB4HeluafC0p6ZsJSmdzVACWWheADzqE8CbaCjitlAoVnZHTSPReJlgyXLHkSrUAz8k6u8rKy4lzk1WMBeb4nsZzziJO1/lOpdQ5dDgx3RTn613/zoYjMBa9uPpPUiovOLAMlkLoKgz2tV3/AZWUUpsk/Qwut+LkLRdFe8Y1ld5J9S/0b93NOi4EHXatj87uiwcOiA5PJpCSRVgAnYbup5SyoQ2129HnwAa8rnQR4f3oygI2pdQEEfkwHdly5XIMV+BSz8dZ6aSxlNorpTqgT3xd6+U70JPe96IHy8fRysdfRM5alvMZ9I9sv+CroMMo66zn76GtdV/gCxG5Q0TOWT/Yf1bfju9oiZXsLFt6N1luUDzGAkt1Lozn7GJE5F/gE+t/WxZ/s0j0NRmGNgqvWvoguh7dFSDcGrxBp5aXIqV0kkdxun6j0Gus1qLLQCn0+HNS6czPC+h7x54yH4oui1QUPSdoT+SIAyKs714G/f3t5YaWoM97fxF53GrTcc+oq3epzZOKB7Lh+VgnSDlfbE6eQ1ngfrTVWACd4fMdOkSRrHTRu5fQA9zNwB70/IOgS7+XEJFIpcu12JRSL6Et+YrovSiOW/2dIyUE4pArjQWXoR9PKWXPAPtHrHUP7sZYYI6+jOfsBsQpzJbFz19RSm0RXXbnolKqiYisUylro+zXzC50mnZF9MZjp4DOIhLjjusqk97yrejCtP9DG8bn0XOh4WhjeB3aQ96GvmaKoQ3g/aRsP7AbPb79z/r8SmCL6DnDcWn6dmuVjtxEhj0fpXeZ7Gh/LukXkAxVSs1BT14XQWc/vY2Og7+PzpKJRq8zmAOMEpG7RKS76BTpm9A/tH3TNRta6dRAx+YfFRHn1fH2fh0x6EwomyLO3w2tIKOBlkoXwiyakXZcSX63wPKC56yUagG8q5RKVQooD2P//j9hGUekjCv2eaF16N/hf9bzYKxqCjl1XWXDWz6F3l5gMrriQG20cZdkGS/HSNkKIh4daTiDDlNHWa//gmUUi8hlK3JgX1DskM16P9cbKTnFDT0fJ83sqAllnbg26CyWYHRhupPWjRuBXh3+ntIZR8dISdO9gnbVC6AHxnNWHw+iJ3bPoC9cu0X2nYh8cyMZM2otKJ1m+zw6FLNDKTXJUnoD0OsW3lZK1UZX8u2EjvW7DGOBpeovT3jOlqdkv47vA15EJzLco5RKRid1RGX+DHkN9mtmMTq70LGK3v7bWr/FFPSeS3vR4eGHXSmEC73lVUBrEZmkdIi6NXqMO4u+zy4ALSzjxg89VgUAn5GSVm8TvY9RKvnSypaB7+TxaExOckPPx/rRUtWEQlvcvdHzBHuAN1TKeocoUn6Eulj7dljPS6MH0nnogXS20qX2n0ZvorZHdFl8exHFRLjaCs8sTp9tD5wVkUrogfkV6/XjWDFrdImUXeiFhdnG2y0w+/tKr4tpppR6Xyn1f0ovPs3MecgznrPTOdkETFdK2TdI6wcsFJEx6IG4GnpeKc9iP18ishwrHV/pbEullKqqlHpHKVXKUsD/A+qKSG37PZ5dcsBbPou+xxR6b6Ty6N+wsHW9fgn8g/aWvxaRCiISKyKOzfqcxkzn83RDhaNSdkPONdGYnCTDno/SNaHsZVDeQleq/cSy1l9A79G+G72Irax13AH0D9fdGmTvBqpaF+J4pdR69D7u0VyHTHg2LdAD9hoR2ef0eft+IiXRBTBBewh2pbgbvdYB0Vsh7EFnfRWU9LdDuJ4MecYCU0rdgVbGieh1IBXRadsjJKV0/g3PR17xnJ2OF6VUPfQ2BUfQpelPoRdt2o2wU+jsL4U2tvIsSq97qgwUUzqL7id0lYjj6DpjZ63r4EI2+3GXt3wGvevwv0qpr9H3VVGrvzj02jhnua6a48ugsvFD10vsgA4H/6CUmiUie9BZmGtE5B2Vg9EYT5IRb8K5JpTdGziBvrkgJZ30pHVx/Ie1ba5l3YxHn9jH0QNjHXCEN7ZYA+1Vu19mFqXUs2hr8y50zL2a9bpd/nPoeY7aSqmD6FIpSZZS/BsIsgY+SCljX4oMkscssLeU3vRsIdqoAL026BMRGSm65Eqq730tvNFzVkq1UEr1V3ozt7Tv2b9vGNq4uoxVeBO9F01rpdQgdMh0C1BG6WKleZmG6MH+HbTB9JCIRIpItFiFdzMaanLGQ95yMNq4s2csjheRO0VkS5p+nb3lrM7bFEJHOlahF30HoqtjgB5jb7P+d2k0JrdwQ8/HKQyxFhhm/e+LtUsh2gLvgP5RbUpnTx1VKdsVHAFaXafdbE86Kp399SjQyFJmL6G3P3hBUvZIsYnIj5YiWCgi85RSX6Jrxo1DX4CPo1f4F0eHtI6l7cvqL09ZYGnaaIC+IdpK6jLu64ABSm90VhZYKSILM+A9eY3nbMn7LHrB6UZ0uOMNcdqLxkmZPoE+/49hKUcR2WF5tY+g59fOo9O3C2Nt5pYXEZ1uvtZV7XnYW/7KacxAUnbt9Elzv2crGmNxUXSI1n7sn6SsmduJ3mok29GY3Epm5lGca0JtQod8hqNL7E8SvV0r1v/TJM3iscxan5nBcueLoJUGaA8nFL3Jm93LEqU3fktAKwbQ3sMd6J0iZwNVlFLz0IPjdvtFmJcssGtZ9U6/TSW0oj6pdO0zuzy/ob23Yuhr4Rml1GB17UKjjqatv7nac7badDZi+qK3SH9OOcXiLYqgJ4H/sb5Lc6XUcKXnNvaI3sZ6PtrDC7SMiTxRx8wdeNhbdigeZ3kyY8DYuVY0xqlde2ZpVaXUH8AE4Jh1ve1HV4LIcjQmt5OhdT4qdU2ox9ApusnoH3UB2rIHQHQV46vIyo+XUawfayv6Yj2MtmaOoF3ZDejvmYC2fkqgvY5daAVlT51dr5Q6hM42Gy0i2/OSBWb1la5Vb31Pm92jA+KUUgvQSRgHlVL28/Gw3ctQepX6I+h1Q+lWXbDky/Wes1M7F5ROwS+ONhSWAO+ijZgNKiVLsRvQzPK8yqE90gPodULBaG/nXrQ3N8RqO9+m1GaW3OAtu+A7ZCQaY+cU8LiI/G3ddzbRc73H0XM9I7hBNMYbyagnYr9x3kefhOdFZLHomlDzrRCQp3G4qWgL/R+s0uP2H1v0RN4XwINKqZ3o7BtHCqOlRCaJiL0USJ6wwOD6Vr39e1qDeAI6s+4nEaljfZ+eSqlKaW5YH3RRzqu24L0GudZzdurD2YiB1EYMpGQX/oouwvkKWjHNAPY4nb+G6Mn2F8SpSKchw3iNt3wtMhCNUc7HisjfTse1t/6fDVRNLxqTF8iQ52O32iQDNaE8geh9RVYDfaznl5RSjbCyjJTO2noQ+FT0jqRHgDNOA1665AULzM6NrHq0N5KE9mLOkTJH8S1WZp7SKd7d0KHKpsAccUrdvha53XNOg92ImUeKEWOv6B1n/d2HnlwHQCl1mJQyRonotT6GLOJN3vK1yEA0xn6/peUm9DWHiKxRSu3HKRqTkzK7m0xbkuKamlAuxVISO4F9SqnRSqkJ6NjofuuQk+iUz5PWsQdvpHjsTVt/vdYCc3yRG1v19mvhILAIvW4I4Ba0B7kTHWbshlZO/STjC9+8wXO2e5ursSpai8gltCLaDtqIUUq9rVLWZvlax30mIivFi8rZewm53lu+AdeLxjiuFaVUS6XUQqXUNnR0wrEAPG00Ji+Rpdpuks2aUDmAQg9wPdA/XkX01gAHLGVzzn5gZmLvecECS8P1rHp7aDJGKfUFUNG6GeKADyw5z5OilDJMbvec7diNGKXUPqXUaPRcTnpGzDlwqzeW7/Aybzm9vjMSjXkIbaAeRhunGyRvV8NIhcrEWJxvscJNh9DhtZbo/V/+Qs/rrBSRT63jSqZ3I1gWsnh6kLXChwtEpIr1fC4wT0SWOYUmPxG9H00g4JcThoZS6qZcaMA4SutYSQN2I2a2pCRlmJvFTaQJeXcBokRkoqflyihO8i9Gz5sGoLfw6GsZxaHo8fesJ+X0JEb53ACnAWkueqL5E3S5/XuB39Gr6HNF2Oh6ZPBmQHTWnhloDbkGpauDPCYiY3Kbt3wtjCFzY4zyuQHeboHZMTeDwZvJrd6yIesY5ZMJvNECMxgMhtyIUT6ZxFhgBoPBkH2M8jEYDAaD2/FkDrzBYDAY8ilG+RgMBoPB7RjlYzAYDAa3Y5SPwWAwGNyOUT4Gg8FgcDtG+RgMBoPB7RjlYzAYDAa3Y5SPwWAwGNyOUT4Gg8FgcDtG+RgMBoPB7RjlYzAYDAa3Y5SPwWAwGNyOUT4Gg8FgcDtG+RgMBoPB7RjlYzAYDAa3Y5SPwWAwGNyOUT4Gg8FgcDtG+RgMBoPB7RjlYzAYDAa38/+9H6jBmphXKwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# x = [1,6,11,16,21]\n",
    "# x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "#             '$(orderNumber,poTime)$\\n 0.65',\n",
    "#             '$(orderDate,poTime)$\\n 0.49',\n",
    "#             '$(city,city)$\\n 1.0',\n",
    "#             '$(orderNumber,poDay)$\\n 0.30']\n",
    "\n",
    "# # plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "# plt.plot(x, Fs['pred_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['pred_F'], marker='o', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.plot(x, confs, alpha=0.9, color = 'black', linestyle='dotted', label='confidence')\n",
    "# plt.bar(x, threshold_F, alpha=0.2, color = 'black', label='threshold')\n",
    "# # plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# # plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "# plt.text(0.5, 0.65, '+', fontsize=16)\n",
    "# # plt.text(5.5, 0.65, '+', fontsize=16)\n",
    "# plt.text(10.5, 0.65, '+', fontsize=16)\n",
    "# plt.text(15.5, 0.65, '+', fontsize=16)\n",
    "# plt.legend(loc = 'upper left')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "            '$(orderNumber,poTime)$\\n 0.65',\n",
    "            '$(orderDate,poTime)$\\n 0.49',\n",
    "            '$(city,city)$\\n 1.0',\n",
    "            '$(orderNumber,poDay)$\\n 0.30']\n",
    "plt.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.4, color = 'black')\n",
    "# plt.plot(x, Fs['real_P'], marker='s', markersize=8, alpha=0.7, color = 'black')\n",
    "plt.plot(x, Fs['real_F'], marker='*', markersize=8, alpha=0.9, color = 'black')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'👍'"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "emoji.emojize(':thumbs_up:')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/example/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "from matplotlib import gridspec\n",
    "import emoji"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "# confs = [.9, .15, .45, 1.0, .3]\n",
    "confs = [.9, .15, .25, 1.0, .3]\n",
    "# confs = [.9, .65, .27, 1.0, .3]\n",
    "is_correct = [1.0, 0.0, 1.0, 1.0, 0.0]\n",
    "# times = [5.0, 10.0, 6.0, 3.0, 11.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_match(a):\n",
    "    return [i for i,val in enumerate(a) if val == 1.0]\n",
    "def P(a,b):\n",
    "    a,b = create_match(a), create_match(b)\n",
    "    return float(len(set(a).intersection(set(b)))) / len(set(a)) if len(set(a))>0 else 0\n",
    "def R(a,b):\n",
    "    a,b = create_match(a), create_match(b)\n",
    "    return float(len(set(a).intersection(set(b)))) / 4\n",
    "def F(a,b):\n",
    "    return (2*P(a,b)*R(a,b))/(P(a,b)+R(a,b)) if (P(a,b)+R(a,b))>0 else 0\n",
    "def EP(a):\n",
    "    return sum(a)/len([ai for ai in a if ai>0]) if len([ai for ai in a if ai>0])>0 else 0.0\n",
    "def EF(a):\n",
    "    return 2*sum(a)/(len([ai for ai in a if ai>0])+4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rs = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "Ps = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "Fs = {'real_R': [], 'real_P': [], 'pred_P': [], 'real_F': [], 'pred_F': []}\n",
    "temp_real_R, temp_real_P, temp_pred_P, temp_real_F, temp_pred_F = [0]*5, [0]*5, [0]*5, [0]*5, [0]*5\n",
    "threshold_P, threshold_F = [], []\n",
    "# [], [], [], [], []\n",
    "for e in range(len(confs)):\n",
    "    temp_real_R[e] = 1.0\n",
    "    Rs['real_R'] += [R(temp_real_R, is_correct)]\n",
    "    Ps['real_R'] += [P(temp_real_R, is_correct)]\n",
    "    Fs['real_R'] += [F(temp_real_R, is_correct)]\n",
    "    \n",
    "    CURR_P = P(temp_real_P, is_correct)\n",
    "#     temp_real_P[e] = 1.0 if confs[e] >= CURR_P else 0.0\n",
    "    temp_real_P[e] = 1.0 if confs[e] >= 1.0 else 0.0\n",
    "    Rs['real_P'] += [R(temp_real_P, is_correct)]\n",
    "    Ps['real_P'] += [P(temp_real_P, is_correct)]\n",
    "    Fs['real_P'] += [F(temp_real_P, is_correct)]\n",
    "    \n",
    "    CURR_P = EP([c for i, c in enumerate(confs[:e]) if temp_pred_P[i] == 1.0])\n",
    "    threshold_P += [CURR_P,]\n",
    "    temp_pred_P[e] = 1.0 if confs[e] >= CURR_P else 0.0\n",
    "    Rs['pred_P'] += [R(temp_pred_P, is_correct)]\n",
    "    Ps['pred_P'] += [P(temp_pred_P, is_correct)]\n",
    "    Fs['pred_P'] += [F(temp_pred_P, is_correct)]\n",
    "    \n",
    "    CURR_F = F(temp_real_F, is_correct)\n",
    "#     temp_real_F[e] = 1.0 if confs[e] >= 0.5*CURR_F else 0.0\n",
    "    temp_real_F[e] = 1.0 if confs[e] >= 0.5 else 0.0\n",
    "    Rs['real_F'] += [R(temp_real_F, is_correct)]\n",
    "    Ps['real_F'] += [P(temp_real_F, is_correct)]\n",
    "    Fs['real_F'] += [F(temp_real_F, is_correct)]\n",
    "    \n",
    "    CURR_F = EF([c for i, c in enumerate(confs[:e]) if temp_pred_F[i] == 1.0])\n",
    "    threshold_F += [0.5*CURR_F,]\n",
    "    temp_pred_F[e] = 1.0 if confs[e] >= 0.5*CURR_F else 0.0\n",
    "    Rs['pred_F'] += [R(temp_pred_F, is_correct)]\n",
    "    Ps['pred_F'] += [P(temp_pred_F, is_correct)]\n",
    "    Fs['pred_F'] += [F(temp_pred_F, is_correct)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [1.0, 0.5, 0.6666666666666666, 0.75, 0.6],\n",
       " 'real_P': [0, 0, 0, 1.0, 1.0],\n",
       " 'pred_P': [1.0, 1.0, 1.0, 1.0, 1.0],\n",
       " 'real_F': [1.0, 1.0, 1.0, 1.0, 1.0],\n",
       " 'pred_F': [1.0, 1.0, 1.0, 1.0, 1.0]}"
      ]
     },
     "execution_count": 88,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [0.25, 0.25, 0.5, 0.75, 0.75],\n",
       " 'real_P': [0.0, 0.0, 0.0, 0.25, 0.25],\n",
       " 'pred_P': [0.25, 0.25, 0.25, 0.5, 0.5],\n",
       " 'real_F': [0.25, 0.25, 0.25, 0.5, 0.5],\n",
       " 'pred_F': [0.25, 0.25, 0.5, 0.75, 0.75]}"
      ]
     },
     "execution_count": 89,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Rs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'real_R': [0.4,\n",
       "  0.3333333333333333,\n",
       "  0.5714285714285715,\n",
       "  0.75,\n",
       "  0.6666666666666665],\n",
       " 'real_P': [0, 0, 0, 0.4, 0.4],\n",
       " 'pred_P': [0.4, 0.4, 0.4, 0.6666666666666666, 0.6666666666666666],\n",
       " 'real_F': [0.4, 0.4, 0.4, 0.6666666666666666, 0.6666666666666666],\n",
       " 'pred_F': [0.4,\n",
       "  0.4,\n",
       "  0.6666666666666666,\n",
       "  0.8571428571428571,\n",
       "  0.8571428571428571]}"
      ]
     },
     "execution_count": 90,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Fs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.0, 0.9, 0.9, 0.9, 0.95]"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "threshold_P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.0, 0.18, 0.18, 0.19166666666666665, 0.3071428571428571]"
      ]
     },
     "execution_count": 93,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "threshold_F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "\n",
    "# plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "plt.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "plt.plot(x, Ps['pred_P'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "plt.legend(loc = 'lower left')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "\n",
    "# plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "plt.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "plt.plot(x, Fs['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "plt.legend(loc = 'lower left')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "# x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "#             '$(orderNumber,poTime)$\\n 0.65',\n",
    "#             '$(orderDate,poTime)$\\n 0.49',\n",
    "#             '$(city,city)$\\n 1.0',\n",
    "#             '$(orderNumber,poDay)$\\n 0.30']\n",
    "# x_labels = ['(1)\\n(orderDate,poDay)',\n",
    "#             '$(orderNumber,poTime)$',\n",
    "#             '$(orderDate,poTime)$',\n",
    "#             '$(city,city)$',\n",
    "#             '$(orderNumber,poDay)$']\n",
    "x_labels = ['(1)','(2)','(3)','(4)','(5)',]\n",
    "fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (5,6))\n",
    "\n",
    "ax1.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "ax1.plot(x, Ps['pred_P'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "ax2.plot(x, threshold_P, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "ax1.set_ylabel('Precision')\n",
    "ax2.set_ylabel('Confidence')\n",
    "# plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "plt.xticks(x, x_labels, fontsize=10)\n",
    "xy = (1.2,0.9)\n",
    "con = ConnectionPatch(xyA=xy, xyB=xy, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(1.2, 0.9,'g^',markersize=7.5)\n",
    "# ax2.plot(1, 0.97,'gv',markersize=10)\n",
    "\n",
    "xy1 = (16.2,1.0)\n",
    "xy2 = (16.2,0.875)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(16.2, 0.9,'g^',markersize=7.5)\n",
    "# ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "plt.text(0.2, 0.95, u'\\u2713', fontsize=20)\n",
    "ax2.plot(6, 0.3,'rx',markersize=10)\n",
    "ax2.plot(11, 0.35,'rx',markersize=10)\n",
    "plt.text(15.2, 1.05, u'\\u2713', fontsize=20)\n",
    "ax2.plot(21, 0.4,'rx',markersize=10)\n",
    "\n",
    "ax1.set_yticks(np.arange(0.4, 1.2, 0.2))\n",
    "ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# plt.legend(loc = 'lower left')\n",
    "ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "plt.savefig('exampleP.eps', format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# x = [1,6,11,16,21]\n",
    "# # x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "# #             '$(orderNumber,poTime)$\\n 0.65',\n",
    "# #             '$(orderDate,poTime)$\\n 0.49',\n",
    "# #             '$(city,city)$\\n 1.0',\n",
    "# #             '$(orderNumber,poDay)$\\n 0.30']\n",
    "# # x_labels = ['(1)\\n(orderDate,poDay)',\n",
    "# #             '$(orderNumber,poTime)$',\n",
    "# #             '$(orderDate,poTime)$',\n",
    "# #             '$(city,city)$',\n",
    "# #             '$(orderNumber,poDay)$']\n",
    "# x_labels = ['(1)','(2)','(3)','(4)','(5)',]\n",
    "# fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (5,6))\n",
    "\n",
    "# ax1.plot(x, Ps['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "# ax1.plot(x, Ps['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "# ax2.plot(x, threshold_F, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "# ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "# ax1.set_ylabel('Precision')\n",
    "# ax2.set_ylabel('Confidence')\n",
    "# # plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# # plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.xticks(x, x_labels, fontsize=10)\n",
    "# xy = (1.2,0.9)\n",
    "# con = ConnectionPatch(xyA=xy, xyB=xy, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(1.2, 0.9,'g^',markersize=7.5)\n",
    "# # ax2.plot(1, 0.97,'gv',markersize=10)\n",
    "\n",
    "# xy1 = (11.2,0.45)\n",
    "# xy2 = (11.2,0.9)\n",
    "# con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(11.2, 0.9,'g^',markersize=7.5)\n",
    "\n",
    "# xy1 = (16.2,1.0)\n",
    "# xy2 = (16.2,0.875)\n",
    "# con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "#                       axesA=ax2, axesB=ax1, color=\"green\")\n",
    "# ax2.add_artist(con)\n",
    "# ax1.plot(16.2, 0.9,'g^',markersize=7.5)\n",
    "# # ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "# plt.text(0.2, 0.91, u'\\u2713', fontsize=20)\n",
    "# ax2.plot(6, 0.35,'rx',markersize=10)\n",
    "# # ax2.plot(11, 0.6,'rx',markersize=10)\n",
    "# plt.text(10.2, 0.6, u'\\u2713', fontsize=20)\n",
    "# plt.text(15.2, 1.0, u'\\u2713', fontsize=20)\n",
    "# ax2.plot(21, 0.5,'rx',markersize=10)\n",
    "\n",
    "# ax1.set_yticks(np.arange(0.4, 1.2, 0.2))\n",
    "# ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# # fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# # fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# # plt.legend(loc = 'lower left')\n",
    "# ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "# # plt.savefig('exampleP.eps', format='eps')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, (ax1, ax2) = plt.subplots(2, sharex=True, figsize = (4,4))\n",
    "fig, (ax1, ax2) = plt.subplots(2, sharex=True)\n",
    "# \n",
    "ax1.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='P (human)')\n",
    "ax1.plot(x, Fs['pred_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='P (calibrated)')\n",
    "ax2.plot(x, threshold_F, marker='_', markersize=20, alpha=1, color = 'black', linewidth = 0, label='confidence')\n",
    "ax2.bar(x, confs, alpha=0.2, color = 'black', label='threshold')\n",
    "ax1.set_ylabel('f-measure')\n",
    "ax2.set_ylabel('Confidence')\n",
    "# plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "xy1 = (1.2,0.35)\n",
    "xy2 = (1.2,0.9)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(1.2, 0.35,'g^',markersize=7)\n",
    "# ax2.plot(1.2, 0.95,'gv',markersize=10)\n",
    "\n",
    "xy1 = (11.2,0.62)\n",
    "xy2 = (11.2,0.25)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(11.2, 0.62,'g^',markersize=7)\n",
    "# ax2.plot(11, 0.525,'gv',markersize=10)\n",
    "\n",
    "xy1 = (16.2,1.0)\n",
    "xy2 = (16.2,0.8)\n",
    "con = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax2, axesB=ax1, color=\"green\")\n",
    "ax2.add_artist(con)\n",
    "ax1.plot(16.2, 0.8,'g^',markersize=7)\n",
    "# ax2.plot(16, 1.1,'gv',markersize=10)\n",
    "\n",
    "plt.text(0.2, 0.95, u'\\u2713', fontsize=20)\n",
    "ax2.plot(6, 0.3,'rx',markersize=10)\n",
    "plt.text(10.2, 0.3, u'\\u2713', fontsize=20)\n",
    "plt.text(15.2, 1.05, u'\\u2713', fontsize=20)\n",
    "ax2.plot(21, 0.45,'rx',markersize=10)\n",
    "\n",
    "\n",
    "ax1.set_yticks(np.arange(0.4, 1.1, 0.2))\n",
    "ax2.set_yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# fig.text(0.5, 0.85, '+', fontsize=16)\n",
    "# fig.text(15.5, 0.85, '+', fontsize=16)\n",
    "# plt.legend(loc = 'lower left')\n",
    "ax2.arrow(0, -0.05, 22, 0, head_width=0.1, head_length=0.5, fc='k', ec='k')\n",
    "plt.savefig('exampleF.eps', format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# x = [1,6,11,16,21]\n",
    "# x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "#             '$(orderNumber,poTime)$\\n 0.65',\n",
    "#             '$(orderDate,poTime)$\\n 0.49',\n",
    "#             '$(city,city)$\\n 1.0',\n",
    "#             '$(orderNumber,poDay)$\\n 0.30']\n",
    "\n",
    "# # plt.plot(x, Rs['real_R'], alpha=0.5, color = 'black', linestyle='dashed')\n",
    "# plt.plot(x, Fs['pred_R'], marker='o', markersize=8, alpha=0.9, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# plt.plot(x, Fs['pred_F'], marker='o', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.plot(x, confs, alpha=0.9, color = 'black', linestyle='dotted', label='confidence')\n",
    "# plt.bar(x, threshold_F, alpha=0.2, color = 'black', label='threshold')\n",
    "# # plt.plot(x, Fs['real_R'], marker='s', markersize=8, alpha=0.4, color = 'black', linestyle='dashed', label='F (human)')\n",
    "# # plt.plot(x, Fs['real_F'], marker='s', markersize=8, alpha=0.9, color = 'black', label='F (calibrated)')\n",
    "# plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "# plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "# plt.text(0.5, 0.65, '+', fontsize=16)\n",
    "# # plt.text(5.5, 0.65, '+', fontsize=16)\n",
    "# plt.text(10.5, 0.65, '+', fontsize=16)\n",
    "# plt.text(15.5, 0.65, '+', fontsize=16)\n",
    "# plt.legend(loc = 'upper left')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [1,6,11,16,21]\n",
    "x_labels = ['$(orderDate,poDay)$\\n 0.80',\n",
    "            '$(orderNumber,poTime)$\\n 0.65',\n",
    "            '$(orderDate,poTime)$\\n 0.49',\n",
    "            '$(city,city)$\\n 1.0',\n",
    "            '$(orderNumber,poDay)$\\n 0.30']\n",
    "plt.plot(x, Fs['real_R'], marker='o', markersize=8, alpha=0.4, color = 'black')\n",
    "# plt.plot(x, Fs['real_P'], marker='s', markersize=8, alpha=0.7, color = 'black')\n",
    "plt.plot(x, Fs['real_F'], marker='*', markersize=8, alpha=0.9, color = 'black')\n",
    "plt.yticks(np.arange(0.0, 1.2, 0.2))\n",
    "plt.xticks(x, x_labels, fontsize=10, rotation = 15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'👍'"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "emoji.emojize(':thumbs_up:')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

